$\Delta$ resonance contributions to QED radiative corrections in neutron and inverse beta decay

We incorporate the $\Delta(1232)$ resonance into pion-induced QED radiative corrections to neutron decay and inverse beta decay (IBD). Within the framework of heavy-baryon chiral perturbation theory with explicit $\Delta$ degrees of freedom, we compute additional contributions and study their impact on IBD cross sections and on the renormalization of the nucleon isovector vector and axial-vector charges. $\Delta$ resonance does not renormalize the vector charge. For the axial-vector charge, including the $\Delta$ resonance improves convergence and reduces the QED radiative correction to the experiment-over-lattice-QCD ratio $g_A/\left(g^\mathrm{QCD}_A g_V\right)$. $\Delta$ resonance increases the pion-induced QED radiative corrections to IBD by a factor $1.2$-$1.3$.

==> anc/IBD_2D_and_energy_spectra_pions_and_delta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    180188,       4540]
NotebookOptionsPosition[    174489,       4454]
NotebookOutlinePosition[    174882,       4470]
CellTagsIndexPosition[    174839,       4467]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Energy spectra ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   FractionBox["d\[Sigma]", "dEe"], TraditionalForm]],
  FontSize->24,ExpressionUUID->"d0f62e42-c184-4292-bbd7-a21cf8996f28"],
 StyleBox["(Ee, E\[Nu]) are given in units ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "42"}]], " ", 
     SuperscriptBox["cm", "2"], 
     SuperscriptBox["GeV", 
      RowBox[{"-", "1"}]]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"e91233ad-76a1-433c-8c5a-3801884216e8"],
 StyleBox[" as functions of the antineutrino energy E\[Nu] and the energy Ee.\
\nEe stands either for the positron or electromagnetic (sum of positron and \
photon) energies. \n2-dimensional distribution ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "2"], "\[Sigma]"}], 
    RowBox[{"dEe", " ", "df"}]], TraditionalForm]],
  FontSize->24,ExpressionUUID->"bb7d1c15-1feb-4540-9394-421ac1a648cc"],
 StyleBox["(Ee, E\[Nu], f) is given in units ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "42"}]], " ", 
     SuperscriptBox["cm", "2"], 
     SuperscriptBox["GeV", 
      RowBox[{"-", "2"}]]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"469288d3-9eaf-4c76-adba-723fab2a94c5"],
 StyleBox[" as a function of the antineutrino energy E\[Nu], the positron \
energy Ee, and the variable f for the positron scattering angle \[Theta]:\n",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["f", "2"], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], 
      SuperscriptBox["Ee", "2"]}], "+", 
     SuperscriptBox["E\[Nu]", "2"], "-", 
     RowBox[{
     "2", "\[Beta]", " ", "Ee", " ", "E\[Nu]", " ", "cos\[Theta]"}]}]}], 
   TraditionalForm]],
  FontSize->24,ExpressionUUID->"27146512-ae79-4076-bbc3-d4d8dd36effb"],
 "\n",
 StyleBox["3-dimensional distribution ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "3"], "\[Sigma]"}], 
    RowBox[{"dEe", " ", "df", " ", "dE\[Gamma]"}]], TraditionalForm]],
  FontSize->24,ExpressionUUID->"95b1b810-b5b6-4c76-9897-b8bdb8257587"],
 StyleBox["(Ee, E\[Nu], E\[Gamma], f) is given in units ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "42"}]], " ", 
     SuperscriptBox["cm", "2"], 
     SuperscriptBox["GeV", 
      RowBox[{"-", "3"}]]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"e9aaaf75-f5a3-44be-ad9c-c9f937fd7706"],
 ".",
 StyleBox["\nThe script is based on arXiv:2512.07956, arXiv:2604.07113, \
arXiv:2608.X and and provides results with sub-permille accuracy for \
antineutrino energies below 10 MeV.",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
   3.773839365895095*^9, 3.773839369105088*^9}, {3.7738396062878923`*^9, 
   3.773839629825471*^9}, {3.773839666515938*^9, 3.773839709973669*^9}, {
   3.773839754216071*^9, 3.7738399556715717`*^9}, {3.7738402373441973`*^9, 
   3.7738403149190893`*^9}, {3.773840358347179*^9, 3.7738404438142557`*^9}, {
   3.775667140519878*^9, 3.775667146209091*^9}, {3.7911395309972067`*^9, 
   3.791139572266724*^9}, {3.7911454478611097`*^9, 3.791145490380158*^9}, {
   3.791156962518332*^9, 3.7911570315796947`*^9}, {3.791159181988715*^9, 
   3.791159344523411*^9}, 3.791211426878759*^9, 3.791227227888117*^9, {
   3.791238966895281*^9, 3.791238973078228*^9}, {3.791239749015286*^9, 
   3.79123974927901*^9}, {3.791305368715692*^9, 3.7913053754706993`*^9}, {
   3.791305413417985*^9, 3.791305415360512*^9}, {3.791305448409411*^9, 
   3.79130544869619*^9}, {3.7913054793575087`*^9, 3.791305486530449*^9}, {
   3.956989146889718*^9, 3.956989230791026*^9}, 3.95698988135741*^9, 
   3.9573490217367773`*^9, {3.957349053489807*^9, 3.957349130099119*^9}, {
   3.95734918028837*^9, 3.957349252713188*^9}, {3.957350678802931*^9, 
   3.9573506802506733`*^9}, 3.957425404157078*^9, {3.9671487968311033`*^9, 
   3.967148823056842*^9}, {3.967149579432734*^9, 3.967149601657008*^9}, 
   3.96714963940278*^9, {3.9671517320494843`*^9, 3.9671517430542717`*^9}, {
   3.967152791325821*^9, 3.9671527922955513`*^9}, 3.9671530323249826`*^9, {
   3.973986163163021*^9, 3.9739861793703213`*^9}, 3.974015129682362*^9, {
   3.974356301778614*^9, 3.974356303527652*^9}, {3.984259355860611*^9, 
   3.9842595167414627`*^9}, {3.984383931205937*^9, 3.9843839406509943`*^9}, {
   3.996290695161375*^9, 
   3.996290714390647*^9}},ExpressionUUID->"b16b3d9f-f470-4df7-9aee-\
1c28fd0bcb7d"],

Cell[TextData[StyleBox["Input parameters",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.791303857691461*^9, 
  3.7913038656737537`*^9}, {3.956989236652899*^9, 
  3.956989236843206*^9}},ExpressionUUID->"425123bf-6aef-44a0-b1d7-\
6cb1938f6f4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]c", "=", "386.15926764"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"me", "=", 
   RowBox[{
    FractionBox["1", "\[Lambda]c"], 
    FractionBox["197.3269788", "1000"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mn", "=", "0.93956542052"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mp", "=", "0.93827208816"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"me", "=", "0.00051099891"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gV", "=", "1.02499"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gA", "=", 
   RowBox[{"1.27559", " ", "gV"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]gV", "=", "0.00013"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]gA", "=", 
   RowBox[{"0.0013", " ", "gV"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]V", "=", "4.7058900"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hc", "=", "0.19732699804"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rV2", "=", "0.5775787348982814"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]rV2", "=", "0.0023897466005291133"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rA2", "=", "0.48"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]rA2", "=", "0.14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vud", "=", "0.97348"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Vud", "=", "0.00031"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GF", "=", 
   RowBox[{"1.1663788", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   FractionBox["1", 
    RowBox[{"137.035999084", "+", 
     FractionBox["1", 
      RowBox[{"3", "\[Pi]"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c4", "=", "1.29"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", "1.63"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{"-", "3.08"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7627913030147953`*^9, 3.762791327306595*^9}, {
   3.762791503250084*^9, 3.762791504122047*^9}, {3.762792810837347*^9, 
   3.7627928272708063`*^9}, {3.7627931619278708`*^9, 
   3.7627931684790087`*^9}, {3.7627960719382677`*^9, 
   3.7627961332860413`*^9}, {3.763208444153049*^9, 3.763208460507678*^9}, {
   3.763208666067143*^9, 3.763208669239264*^9}, {3.763209021462022*^9, 
   3.763209023350936*^9}, {3.763839974149563*^9, 3.763839976314513*^9}, {
   3.7639149754768267`*^9, 3.763914977519649*^9}, {3.763979777098136*^9, 
   3.763979785845605*^9}, 3.770034917618063*^9, {3.770035709621016*^9, 
   3.77003570983113*^9}, 3.770035766236814*^9, 3.7738393768466682`*^9, {
   3.791132351368623*^9, 3.791132377603529*^9}, {3.791132456214167*^9, 
   3.791132477152727*^9}, 3.7911394219423237`*^9, {3.7911398181355247`*^9, 
   3.79113983316407*^9}, {3.7911423766283283`*^9, 3.791142378489482*^9}, 
   3.7911426162545958`*^9, {3.791143078632084*^9, 3.791143115257929*^9}, {
   3.791143156911187*^9, 3.7911431616129503`*^9}, {3.7911436145892057`*^9, 
   3.791143615012384*^9}, {3.791210784572489*^9, 3.7912107893640623`*^9}, {
   3.791303636342449*^9, 3.791303687354494*^9}, {3.791303723058454*^9, 
   3.79130374483891*^9}, {3.791303930463621*^9, 3.791303959292713*^9}, {
   3.791303990178874*^9, 3.791304022994664*^9}, {3.791304074046947*^9, 
   3.791304085525651*^9}, {3.791304171135281*^9, 3.791304184329014*^9}, {
   3.791304261066646*^9, 3.791304303548067*^9}, {3.791304412743483*^9, 
   3.791304434184651*^9}, {3.956989301139984*^9, 3.956989466913947*^9}, {
   3.957273053921577*^9, 3.957273085062155*^9}, {3.9573632952512627`*^9, 
   3.95736329765411*^9}, {3.957406439403431*^9, 3.957406441450941*^9}, 
   3.9682811819652967`*^9, 3.968281277500894*^9, {3.9696816513544407`*^9, 
   3.9696816516130323`*^9}, 3.97028510636593*^9, 3.970285319548656*^9, 
   3.9714099199237633`*^9, 3.971410344150132*^9, {3.972685077895172*^9, 
   3.972685087323883*^9}, {3.9832523673534765`*^9, 3.9832523677036567`*^9}, {
   3.9841100135351143`*^9, 3.984110020799068*^9}, {3.995186277672442*^9, 
   3.995186282190433*^9}, {3.99518631758816*^9, 3.995186335038699*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"da8c5c1c-7a74-46c7-8b09-d35866914d24"],

Cell[TextData[StyleBox["Recoil, weak magnetism, and nucleon structure \
corrections",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
   3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
   3.956989590321772*^9}, 
   3.9740144500140657`*^9},ExpressionUUID->"82ff0657-b848-4bfa-b689-\
10e51759c2a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"recoil", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "E0_", ",", 
     "E\[Nu]_", ",", "Q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["mp", "\[Pi]"], 
    FractionBox["E0", "mn"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["E0", "E\[Nu]"]}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["gV", "2"], "+", 
         SuperscriptBox["gA", "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["gV", "2"], "-", 
         SuperscriptBox["gA", "2"]}], ")"}], 
       FractionBox[
        RowBox[{"Q2", "+", 
         SuperscriptBox["me", "2"]}], 
        RowBox[{"4", 
         SuperscriptBox["E\[Nu]", "2"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"Q2", "+", 
           SuperscriptBox["me", "2"]}], 
          RowBox[{"4", 
           SuperscriptBox["E\[Nu]", "2"]}]], "-", 
         FractionBox["Q2", 
          RowBox[{"2", "E\[Nu]", " ", "E0"}]]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"gV", "-", "gA"}], ")"}], "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WM", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "\[Mu]V_", ",",
      "E0_", ",", "E\[Nu]_", ",", "Q2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["mp", "\[Pi]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["E0", "mn"], 
       FractionBox[
        RowBox[{"Q2", "+", 
         SuperscriptBox["me", "2"]}], 
        RowBox[{"2", 
         SuperscriptBox["E\[Nu]", "2"]}]]}], "-", 
      FractionBox["Q2", 
       RowBox[{"mn", " ", "E\[Nu]"}]]}], ")"}], "gA", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FF", "[", 
    RowBox[{
    "mp_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", "rA2_", ",", 
     "E0_", ",", "E\[Nu]_", ",", "Q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["mp", "\[Pi]"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["E0", "E\[Nu]"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["gA", "2"], "rA2"}], "+", 
         RowBox[{
          SuperscriptBox["gV", "2"], "rV2"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"Q2", "+", 
         SuperscriptBox["me", "2"]}], 
        RowBox[{"4", 
         SuperscriptBox["E\[Nu]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["gV", "2"], "rV2"}], "-", 
         RowBox[{
          SuperscriptBox["gA", "2"], "rA2"}]}], ")"}]}]}], " ", ")"}], 
    FractionBox["Q2", "3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.956885286946884*^9, 3.956885353990049*^9}, {
  3.9568855664268637`*^9, 3.956885567780304*^9}, {3.95688638422139*^9, 
  3.956886384425091*^9}, {3.956931565507167*^9, 3.956931565649024*^9}, {
  3.956935767934987*^9, 3.956935798912792*^9}, {3.956989629612253*^9, 
  3.95698965740536*^9}, {3.956989935460175*^9, 3.956990001887142*^9}, {
  3.956990037119238*^9, 3.956990046687317*^9}, {3.95727595254799*^9, 
  3.957275962304278*^9}, {3.957276077850007*^9, 3.957276127031005*^9}, {
  3.9832474699408846`*^9, 3.983247470274807*^9}, {3.983251050816683*^9, 
  3.98325107339809*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a3474585-6dd0-45ee-b2b6-094e9291bfe6"],

Cell[TextData[StyleBox["Leading-order result",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
  3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989680690874*^9}, {
  3.957352513059312*^9, 
  3.9573525133828983`*^9}},ExpressionUUID->"e87fa83f-f9bc-4a49-94e6-\
7e1cc21cc2e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resultLO", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "Ee_", ",", "hc_", ",", 
     "GF_", ",", "Vud_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"En", "=", 
        RowBox[{"mp", "+", "E\[Nu]", "-", "Ee"}]}], ",", 
       RowBox[{"E0", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mn", "2"], "+", 
          SuperscriptBox["me", "2"], "-", 
          SuperscriptBox["mp", "2"]}], 
         RowBox[{"2", "mn"}]]}], ",", 
       RowBox[{"\[CapitalDelta]", "=", 
        RowBox[{
         RowBox[{"mp", " ", "E\[Nu]"}], "-", 
         RowBox[{"mn", " ", "E0"}]}]}], ",", 
       RowBox[{"s", "=", 
        RowBox[{
         SuperscriptBox["mp", "2"], "+", 
         RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
       RowBox[{"Q2", "=", 
        RowBox[{
         SuperscriptBox["mp", "2"], "-", 
         SuperscriptBox["mn", "2"], "-", 
         RowBox[{"2", "mp", " ", 
          RowBox[{"(", 
           RowBox[{"mp", "-", "En"}], ")"}]}]}]}], ",", 
       RowBox[{"\[Beta]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["mn", "2"], 
           SuperscriptBox["En", "2"]]}]]}], ",", 
       RowBox[{"\[Beta]0", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["Ee", "2"]]}]]}], ",", 
       RowBox[{"\[Rho]", "=", 
        FractionBox["mn", "En"]}], ",", 
       RowBox[{"\[Rho]0", "=", 
        FractionBox["me", "Ee"]}]}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["10", "16"], 
      SuperscriptBox["hc", "2"], 
      SuperscriptBox["GF", "2"], 
      SuperscriptBox["Vud", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["E0", "E\[Nu]"]}], ")"}]}], "-", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["me", "2"], "+", "Q2"}], 
             RowBox[{"4", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["mp", "\[Pi]"]}], "+", 
        RowBox[{"recoil", "[", 
         RowBox[{
         "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "E0", ",", 
          "E\[Nu]", ",", "Q2"}], "]"}], "+", 
        RowBox[{"WM", "[", 
         RowBox[{
         "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "\[Mu]V", ",",
           "E0", ",", "E\[Nu]", ",", "Q2"}], "]"}], "+", 
        RowBox[{
         SuperscriptBox["hc", 
          RowBox[{"-", "2"}]], 
         RowBox[{"FF", "[", 
          RowBox[{
          "mp", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",", 
           "E0", ",", "E\[Nu]", ",", "Q2"}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.956720877700779*^9, 3.956720881071883*^9}, {
   3.95675223245226*^9, 3.956752312785961*^9}, {3.956752397773983*^9, 
   3.956752399898246*^9}, {3.956752861309579*^9, 3.956752864447027*^9}, 
   3.956752916332712*^9, {3.956885359718032*^9, 3.956885372567791*^9}, {
   3.9568854520205793`*^9, 3.956885467235154*^9}, {3.956885571496131*^9, 
   3.9568856140401983`*^9}, {3.9568859144456673`*^9, 3.956885919420212*^9}, {
   3.9568864983793573`*^9, 3.956886499767721*^9}, {3.95688870729226*^9, 
   3.956888733889311*^9}, {3.956889119803487*^9, 3.956889158327456*^9}, 
   3.956893462287868*^9, {3.95693468656874*^9, 3.9569347120434427`*^9}, {
   3.956989687346672*^9, 3.956989687794529*^9}, {3.9569897676295233`*^9, 
   3.956989771099703*^9}, {3.956990040502705*^9, 3.95699006392769*^9}, {
   3.95699032477416*^9, 3.956990340173903*^9}, 3.9569906678795347`*^9, 
   3.9573630261335487`*^9, 3.9832474863198557`*^9, {3.983249577790244*^9, 
   3.9832495818882885`*^9}, {3.9832496844905767`*^9, 3.983249686740367*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0b0a9363-7d68-43bb-a5a3-7c72f06fd558"],

Cell[TextData[StyleBox["Vertex, soft, and \[Delta]2 corrections, with IR \
subtraction",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839231597212*^9}, {
   3.7911396355426083`*^9, 3.791139637610676*^9}, {3.95698950846211*^9, 
   3.956989566685413*^9}, 3.9572617913413553`*^9, {3.957349278268268*^9, 
   3.957349284091051*^9}},ExpressionUUID->"693baa70-d3f7-4e3b-aed7-\
8c4aa4233503"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]s", "[", 
    RowBox[{"\[Beta]_", ",", "me_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Beta]"}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       SuperscriptBox["me", "2"]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Beta]"}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", "\[Beta]"}], 
       RowBox[{"1", "-", "\[Beta]"}]], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}]], 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Beta]"}], ")"}]}], 
         RowBox[{"4", 
          SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}]}], "+", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]sd\[Epsilon]", "[", 
    RowBox[{"Ee_", ",", "\[Epsilon]_", ",", "me_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Beta]", "=", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["Ee", "2"]]}]]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Beta]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]"}], 
            RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Beta]"}]], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         SuperscriptBox["me", "2"]], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "\[Beta]"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[Beta]"}], 
         RowBox[{"1", "-", "\[Beta]"}]], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Beta]"}], ")"}]}], 
           RowBox[{"4", 
            SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}]}], "+", "1"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]v", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Beta]"}]], 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"2", "\[Beta]"}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Beta]", "-", "1"}], 
          RowBox[{"2", "\[Beta]"}]]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "2"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]2EM", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Beta]"}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"1", "+", "\[Beta]"}], 
      RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]2p", "[", 
    RowBox[{"E\[Nu]_", ",", "Ee_", ",", "En_", ",", "mn_", ",", "me_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Beta]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["Ee", "2"]]}]]}], ",", 
       RowBox[{"\[Beta]x", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["mn", "2"], 
           SuperscriptBox["En", "2"]]}]]}], ",", 
       RowBox[{"\[Rho]", "=", 
        FractionBox["me", "Ee"]}], ",", 
       RowBox[{"\[Rho]x", "=", 
        FractionBox["mn", "En"]}], ",", 
       RowBox[{"cos\[Delta]", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["E\[Nu]", "2"], "-", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], 
           SuperscriptBox["Ee", "2"]}], "-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["En", "2"], "-", 
            SuperscriptBox["mn", "2"]}], ")"}]}], 
         RowBox[{"2", "\[Beta]", " ", "Ee", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["En", "2"], "-", 
            SuperscriptBox["mn", "2"]}]]}]]}]}], "}"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           RowBox[{"2", " ", "\[Beta]x"}]]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]x"}], 
          RowBox[{"1", "-", "\[Beta]x"}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Beta]"}]], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}], 
         RowBox[{"2", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}], 
              ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], 
             SuperscriptBox["\[Rho]x", "2"]}]}]]}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}], 
               ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], 
              SuperscriptBox["\[Rho]x", "2"]}]}]]}], 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}], 
               ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], 
              SuperscriptBox["\[Rho]x", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "\[Beta]"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Beta]x", "+", "1"}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", "1"}], ")"}], " ", "\[Beta]x", " ", 
              RowBox[{"(", 
               RowBox[{"cos\[Delta]", "+", "1"}], ")"}]}]], "]"}]}], "-", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "cos\[Delta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
              "\[Beta]x"}], 
             RowBox[{"\[Beta]", "-", 
              RowBox[{"cos\[Delta]", " ", "\[Beta]x"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}],
                   ")"}], "2"], "-", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], 
                 SuperscriptBox["\[Rho]x", "2"]}]}]]}]]}], "]"}], "+", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "cos\[Delta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", "\[Beta]x"}], 
              RowBox[{"\[Beta]", "-", 
               RowBox[{"cos\[Delta]", " ", "\[Beta]x"}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    "\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}], ")"}],
                   "2"], "-", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], 
                  SuperscriptBox["\[Rho]x", "2"]}]}]]}]]}]}], "]"}], "-", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "cos\[Delta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
               "\[Beta]x"}], 
              RowBox[{
               RowBox[{"-", "\[Beta]"}], "+", 
               RowBox[{"cos\[Delta]", " ", "\[Beta]x"}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    "\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}], ")"}],
                   "2"], "-", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], 
                  SuperscriptBox["\[Rho]x", "2"]}]}]]}]]}]}], "]"}], "+", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "cos\[Delta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", "\[Beta]x"}], 
             RowBox[{
              RowBox[{"-", "\[Beta]"}], "+", 
              RowBox[{"cos\[Delta]", " ", "\[Beta]x"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]", " ", "\[Beta]x", " ", "cos\[Delta]"}]}],
                   ")"}], "2"], "-", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], 
                 SuperscriptBox["\[Rho]x", "2"]}]}]]}]]}], "]"}]}], ")"}]}]}],
       "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.956073808514769*^9, 3.956073813441983*^9}, 
   3.956073946848516*^9, {3.956402087624037*^9, 3.956402099727084*^9}, {
   3.956402204418563*^9, 3.956402208307345*^9}, {3.956402633982703*^9, 
   3.9564026345249357`*^9}, {3.9564027082518997`*^9, 3.9564027099369297`*^9}, 
   3.956402741623728*^9, {3.9564028180519648`*^9, 3.956402823132189*^9}, {
   3.9564052876545057`*^9, 3.9564053097760487`*^9}, {3.9564073117901707`*^9, 
   3.9564073127343473`*^9}, 3.956407347289124*^9, {3.95645777043524*^9, 
   3.956457774266769*^9}, 3.956752809387216*^9, {3.956884461405657*^9, 
   3.9568844672449713`*^9}, {3.956884656128234*^9, 3.956884656286159*^9}, {
   3.95691688077831*^9, 3.9569168920906267`*^9}, {3.956989541415229*^9, 
   3.95698955075119*^9}, {3.956989887944067*^9, 3.956989906135107*^9}, {
   3.9572613276831493`*^9, 3.9572613301037683`*^9}, {3.957261444654111*^9, 
   3.9572614489065857`*^9}, {3.95726148825793*^9, 3.957261496333406*^9}, {
   3.9572617850791388`*^9, 3.957261837055153*^9}, {3.957273777445945*^9, 
   3.957273799800826*^9}, {3.9645603372451572`*^9, 3.964560340295013*^9}, {
   3.967148705119025*^9, 3.96714871079768*^9}, {3.967148923872655*^9, 
   3.967148926735791*^9}, {3.9671518388427677`*^9, 3.967151842659915*^9}, {
   3.9842605626721363`*^9, 3.984260562937182*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"c0968d0c-c985-49fc-9738-f26399df0038"],

Cell[TextData[StyleBox["QED form factor f2",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839231597212*^9}, {
  3.7911396355426083`*^9, 3.791139637610676*^9}, {3.95698950846211*^9, 
  3.956989566685413*^9}, {3.956990193116708*^9, 
  3.95699019744543*^9}},ExpressionUUID->"adbd4d3a-cb2c-4857-8c92-\
16bb478b6b6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     RowBox[{"4", "\[Beta]"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"1", "+", "\[Beta]"}], 
      RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.956990199507152*^9, 3.956990205551568*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"8cb0414c-2976-4bcc-a09f-9d6afa54436f"],

Cell[TextData[StyleBox["QED pion-induced contributions",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
   3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
   3.956989590321772*^9}, 3.9740144500140657`*^9, {3.9839212484103184`*^9, 
   3.983921254600504*^9}},ExpressionUUID->"11a118d0-a186-4511-87e6-\
d7f97c2d16f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pions", "[", 
    RowBox[{
    "m\[Pi]_", ",", "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",",
      "E\[Nu]_", ",", "Ee_", ",", "hc_", ",", "GF_", ",", "Vud_", ",", 
     "\[Alpha]_", ",", "Z\[Pi]_", ",", "c4_"}], "]"}], ":=", 
   RowBox[{"Z\[Pi]", 
    FractionBox["\[Alpha]", "\[Pi]"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "+", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"E\[Nu]", "-", "Ee"}], ")"}]}]}]}], ",", 
        RowBox[{"E0", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mp", "2"]}], 
          RowBox[{"2", "mn"}]]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "Q2"]}]]}], ",", 
        RowBox[{"\[Delta]gV", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"3", 
                  SuperscriptBox["gA", "2"]}]}], "2"], "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"2", 
                  SuperscriptBox["\[Beta]", "2"]}]], 
                SuperscriptBox["gA", "2"]}]}], ")"}], "\[Beta]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"\[Beta]", "-", "1"}], 
               RowBox[{"\[Beta]", "+", "1"}]], "]"}]}], "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["gA", "2"], 
             RowBox[{"(", 
              RowBox[{
               FractionBox["Q2", 
                RowBox[{"4", "mn", " ", "m\[Pi]"}]], "+", 
               RowBox[{
                FractionBox["m\[Pi]", 
                 RowBox[{"mn", " "}]], 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox["1", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Beta]", "2"]}]], "-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], 
                    RowBox[{"ArcCsc", "[", "\[Beta]", "]"}]}], 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "-", "1"}]]]}], ")"}]}]}],
               ")"}]}]}], ")"}], "gV"}]}]}], "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox["hc", "2"], 
       SuperscriptBox["GF", "2"], 
       SuperscriptBox["Vud", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["E0", "E\[Nu]"], "-", " ", 
              FractionBox[
               RowBox[{
                SuperscriptBox["me", "2"], "+", "Q2"}], 
               RowBox[{"4", 
                SuperscriptBox["E\[Nu]", "2"]}]]}], ")"}], "2", " ", "gV", " ",
             "\[Delta]gV"}], "-", 
           RowBox[{"\[Pi]", " ", 
            SuperscriptBox["gA", "2"], 
            RowBox[{"ArcCsc", "[", "\[Beta]", "]"}], 
            FractionBox[
             SqrtBox["Q2"], "E\[Nu]"], "gA"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", " ", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"\[Beta]", "-", "1"}], 
                 RowBox[{"\[Beta]", "+", "1"}]], "]"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"c4", "+", 
              FractionBox["1", 
               RowBox[{"4", "mn"}]], "-", 
              RowBox[{
               FractionBox["11", "12"], 
               FractionBox[
                SuperscriptBox["gA", "2"], "mn"]}]}], ")"}], 
            FractionBox["Q2", "E\[Nu]"], "gA"}], "+", 
           RowBox[{
            SuperscriptBox["gA", "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], "9"], " ", "+", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 SuperscriptBox["\[Beta]", "4"]}], 
                RowBox[{"6", "\[Beta]"}]], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"\[Beta]", "-", "1"}], 
                 RowBox[{"\[Beta]", "+", "1"}]], "]"}]}]}], ")"}], " ", 
            FractionBox["Q2", 
             RowBox[{"4", "mn", " ", "E\[Nu]"}]], "gA"}]}], ")"}], 
         FractionBox["mp", "\[Pi]"]}], ")"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9839212811161957`*^9, 3.9839212818372707`*^9}, 
   3.9839215266512566`*^9, {3.983921572410261*^9, 3.983921615264036*^9}, {
   3.9839216587378197`*^9, 3.983921668783392*^9}, {3.983921744967317*^9, 
   3.9839217888907485`*^9}, 3.9839234440011015`*^9, {3.984383913722268*^9, 
   3.98438391726832*^9}, 3.9843907048518877`*^9, {3.984390737455736*^9, 
   3.984390788935663*^9}, {3.984452817771283*^9, 3.9844528901267548`*^9}, {
   3.995186101421989*^9, 3.995186113186687*^9}, {3.995186257676222*^9, 
   3.9951862582249928`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5a765798-0ad1-42a7-80f6-ea9d6f072af0"],

Cell[TextData[StyleBox["QED \[CapitalDelta]-induced contributions",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
   3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
   3.956989590321772*^9}, 3.9740144500140657`*^9, {3.9839212484103184`*^9, 
   3.983921254600504*^9}, {3.995186095101725*^9, 
   3.995186097501588*^9}},ExpressionUUID->"efa93ba7-7922-4c79-9892-\
78f1e893814a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]", "[", 
    RowBox[{"m\[Pi]_", ",", "\[CapitalDelta]0_", ",", "Q2_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]\[CapitalDelta]", "=", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[CapitalDelta]0", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "\[CapitalDelta]0"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["m\[Pi]", "2"]}], "Q2"]}]]}], ",", 
        RowBox[{"\[Gamma]", "=", 
         FractionBox[
          SqrtBox["Q2"], 
          RowBox[{"2", "\[CapitalDelta]0"}]]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"\[Eta]", " ", "\[Gamma]"}]}], 
              RowBox[{"1", "-", 
               RowBox[{"\[Xi]", " ", "\[Beta]", " ", "\[Gamma]"}]}]]}], 
            "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"\[Eta]", "+", "\[Gamma]"}], 
              RowBox[{
               RowBox[{"\[Xi]", " ", "\[Beta]\[CapitalDelta]"}], "+", 
               "\[Gamma]"}]]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Eta]", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"\[Eta]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Eta]", "+", "\[Gamma]"}], "\[Gamma]"]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Eta]", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"\[Eta]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"1", "-", 
              RowBox[{"\[Eta]", " ", "\[Gamma]"}]}], "1"]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Eta]", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gV\[CapitalDelta]LO", "[", 
    RowBox[{"m\[Pi]_", ",", "h_", ",", "\[CapitalDelta]0_", ",", "Q2_"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox["2", "9"], 
    SuperscriptBox["h", "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]\[CapitalDelta]", "=", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[CapitalDelta]0", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "\[CapitalDelta]0"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["m\[Pi]", "2"]}], "Q2"]}]]}], ",", 
        RowBox[{"\[Gamma]", "=", 
         FractionBox[
          SqrtBox["Q2"], 
          RowBox[{"2", "\[CapitalDelta]0"}]]}], ",", 
        RowBox[{"log\[CapitalDelta]", "=", 
         RowBox[{
          FractionBox["1", "\[Beta]\[CapitalDelta]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]\[CapitalDelta]"}], 
            RowBox[{"1", "+", "\[Beta]\[CapitalDelta]"}]], "]"}]}]}], ",", 
        RowBox[{"log", "=", 
         RowBox[{
          FractionBox["1", "\[Beta]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Beta]", "-", "1"}], 
            RowBox[{"\[Beta]", "+", "1"}]], "]"}]}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           SuperscriptBox["\[Beta]", "2"]}], "-", 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
            SuperscriptBox["\[Gamma]", "2"]}]]}], ")"}], "log"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox[
           RowBox[{" ", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           RowBox[{
            SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
            SuperscriptBox["\[Gamma]", "2"]}]]}], ")"}], 
        "log\[CapitalDelta]"}], "+", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "[", 
            RowBox[{"m\[Pi]", ",", "\[CapitalDelta]0", ",", "Q2"}], "]"}], 
           RowBox[{"4", "\[Gamma]"}]]}], ")"}]}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gV\[CapitalDelta]NLO", "[", 
    RowBox[{"m\[Pi]_", ",", "h_", ",", "\[CapitalDelta]0_", ",", "Q2_"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox["2", "9"], 
    FractionBox["\[CapitalDelta]0", "mn"], 
    SuperscriptBox["h", "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]\[CapitalDelta]", "=", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[CapitalDelta]0", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "\[CapitalDelta]0"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["m\[Pi]", "2"]}], "Q2"]}]]}], ",", 
        RowBox[{"\[Gamma]", "=", 
         FractionBox[
          SqrtBox["Q2"], 
          RowBox[{"2", "\[CapitalDelta]0"}]]}], ",", 
        RowBox[{"log\[CapitalDelta]", "=", 
         RowBox[{
          FractionBox["1", "\[Beta]\[CapitalDelta]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]\[CapitalDelta]"}], 
            RowBox[{"1", "+", "\[Beta]\[CapitalDelta]"}]], "]"}]}]}], ",", 
        RowBox[{"log", "=", 
         RowBox[{
          FractionBox["1", "\[Beta]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Beta]", "-", "1"}], 
            RowBox[{"\[Beta]", "+", "1"}]], "]"}]}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], 
        FractionBox[
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"m\[Pi]", ",", "\[CapitalDelta]0", ",", "Q2"}], "]"}], 
         "\[Gamma]"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]}], "-", 
            SuperscriptBox["\[Gamma]", "2"]}], 
           RowBox[{
            SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
            SuperscriptBox["\[Gamma]", "2"]}]], "+", 
          FractionBox[
           SuperscriptBox["\[Gamma]", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"]]}], ")"}], 
        "log"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[Gamma]", "2"]}], 
            RowBox[{
             SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
             SuperscriptBox["\[Gamma]", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], 
            SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"]], "+", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            SuperscriptBox["\[Gamma]", "2"], 
            RowBox[{
             SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
             SuperscriptBox["\[Gamma]", "2"]}]]}]}], ")"}], " ", 
        "log\[CapitalDelta]"}], "+", "5", "-", 
       FractionBox[
        SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], 
        RowBox[{
         SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
         SuperscriptBox["\[Gamma]", "2"]}]]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.99531882023388*^9, 3.9953188306527023`*^9}, {
  3.995318946298643*^9, 3.995318948532848*^9}, {3.995319145512909*^9, 
  3.99531914613513*^9}, {3.995321084581682*^9, 3.995321084675269*^9}, {
  3.995321243747847*^9, 3.995321247091639*^9}, {3.995321281342492*^9, 
  3.995321281494059*^9}, {3.995321354191696*^9, 3.995321378082646*^9}, {
  3.995321449279818*^9, 3.995321449450057*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8d22bcd8-a092-4f72-93d7-745eb2ad0ece"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltas", "[", 
    RowBox[{
    "m\[Pi]_", ",", "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",",
      "E\[Nu]_", ",", "Ee_", ",", "hc_", ",", "GF_", ",", "Vud_", ",", 
     "\[Alpha]_", ",", "Z\[Pi]_", ",", "\[CapitalDelta]0_", ",", "h_", ",", 
     "g1_"}], "]"}], ":=", 
   RowBox[{"Z\[Pi]", 
    FractionBox["\[Alpha]", "\[Pi]"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "+", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"E\[Nu]", "-", "Ee"}], ")"}]}]}]}], ",", 
        RowBox[{"\[Beta]\[CapitalDelta]", "=", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[CapitalDelta]0", "2"], "-", 
            SuperscriptBox["m\[Pi]", "2"]}]], "\[CapitalDelta]0"]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["m\[Pi]", "2"]}], "Q2"]}]]}], ",", 
        RowBox[{"\[Gamma]", "=", 
         FractionBox[
          SqrtBox["Q2"], 
          RowBox[{"2", "\[CapitalDelta]0"}]]}], ",", 
        RowBox[{"log\[CapitalDelta]", "=", 
         RowBox[{
          FractionBox["1", "\[Beta]\[CapitalDelta]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]\[CapitalDelta]"}], 
            RowBox[{"1", "+", "\[Beta]\[CapitalDelta]"}]], "]"}]}]}], ",", 
        RowBox[{"log", "=", 
         RowBox[{
          FractionBox["1", "\[Beta]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Beta]", "-", "1"}], 
            RowBox[{"\[Beta]", "+", "1"}]], "]"}]}]}], ",", 
        RowBox[{"\[Delta]gV", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Delta]gV\[CapitalDelta]LO", "[", 
             RowBox[{"m\[Pi]", ",", "h", ",", "\[CapitalDelta]0", ",", "Q2"}],
              "]"}], "+", 
            RowBox[{"\[Delta]gV\[CapitalDelta]NLO", "[", 
             RowBox[{"m\[Pi]", ",", "h", ",", "\[CapitalDelta]0", ",", "Q2"}],
              "]"}], "+", 
            RowBox[{
             SuperscriptBox["h", "2"], 
             FractionBox["Q2", 
              RowBox[{"mn", " ", "\[CapitalDelta]0"}]], 
             FractionBox["1", 
              SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]}], "2"], " ", 
                "log\[CapitalDelta]"}]}], ")"}]}]}], ")"}], " ", "gV"}]}], ",", 
        RowBox[{"\[Delta]gA", "=", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], 
           FractionBox["5", "27"], 
           FractionBox["g1", "gA"], 
           FractionBox["Q2", 
            RowBox[{"mn", " ", "\[CapitalDelta]0"}]], 
           FractionBox["1", 
            SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]\[CapitalDelta]", "2"]}], "2"], " ", 
              "log\[CapitalDelta]"}]}], ")"}], " ", "gA"}], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           FractionBox["1", "3"], 
           FractionBox["Q2", 
            RowBox[{"mn", " ", "\[CapitalDelta]0"}]], "log\[CapitalDelta]", " ",
            "gA"}]}]}]}], "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox["hc", "2"], 
       SuperscriptBox["GF", "2"], 
       SuperscriptBox["Vud", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "gV", " ", "\[Delta]gV"}], "+", 
              RowBox[{"2", " ", "gA", " ", "\[Delta]gA"}]}], ")"}], 
            FractionBox["Ee", "E\[Nu]"]}], "-", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["me", "2"], "+", "Q2"}], 
             RowBox[{"4", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "gV", " ", "\[Delta]gV"}], "-", 
              RowBox[{"2", " ", "gA", " ", "\[Delta]gA"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             SqrtBox["Q2"], "E\[Nu]"], "gA", " ", 
            FractionBox["2", "9"], 
            SuperscriptBox["h", "2"], 
            RowBox[{"\[CapitalSigma]", "[", 
             RowBox[{"m\[Pi]", ",", "\[CapitalDelta]0", ",", "Q2"}], "]"}]}], 
           "+", 
           RowBox[{
            FractionBox[
             SqrtBox["Q2"], "E\[Nu]"], "gA", " ", 
            FractionBox["1", "9"], 
            FractionBox[
             SqrtBox["Q2"], "mn"], 
            SuperscriptBox["h", "2"], 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["\[Gamma]", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Beta]\[CapitalDelta]", "2"], "-", 
              SuperscriptBox["\[Gamma]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "log"}], "-", 
              "log\[CapitalDelta]"}], ")"}]}]}], ")"}], 
         FractionBox["mp", "\[Pi]"]}], ")"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9839212811161957`*^9, 3.9839212818372707`*^9}, 
   3.9839215266512566`*^9, {3.983921572410261*^9, 3.983921615264036*^9}, {
   3.9839216587378197`*^9, 3.983921668783392*^9}, {3.983921744967317*^9, 
   3.9839217888907485`*^9}, 3.9839234440011015`*^9, {3.984383913722268*^9, 
   3.98438391726832*^9}, 3.9843907048518877`*^9, {3.984390737455736*^9, 
   3.984390788935663*^9}, {3.984452817771283*^9, 3.9844528901267548`*^9}, 
   3.995186142991069*^9, {3.995186215949274*^9, 3.9951862444887943`*^9}, {
   3.9952663699046392`*^9, 3.995266371033287*^9}, {3.995318280649921*^9, 
   3.995318282281582*^9}, {3.9953188424320393`*^9, 3.995318847671976*^9}, {
   3.995319591250618*^9, 3.9953196146058617`*^9}, {3.995319684741728*^9, 
   3.9953196849576273`*^9}, {3.995319731108165*^9, 3.995319731600583*^9}, {
   3.9953199670987463`*^9, 3.99531997107121*^9}, {3.99532001617618*^9, 
   3.995320016576659*^9}, {3.995320094795388*^9, 3.995320104088834*^9}, {
   3.9953201409383593`*^9, 3.995320141508997*^9}, {3.9953202616946507`*^9, 
   3.99532026279877*^9}, {3.9953203508197002`*^9, 3.995320351420948*^9}, {
   3.995320525245206*^9, 3.995320532391616*^9}, {3.995320810631476*^9, 
   3.995320811050067*^9}, {3.995320886902027*^9, 3.995320896457366*^9}, {
   3.995320993167803*^9, 3.99532102386539*^9}, {3.996201506660359*^9, 
   3.996201539961534*^9}, 
   3.996290028919343*^9},ExpressionUUID->"731aec05-586d-4cd8-971f-\
073aaaff4b53"],

Cell[TextData[StyleBox["Radiative correction to electromagnetic energy \
spectrum with phase-space integration in the static limit",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
  3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989702431779*^9}, {
  3.968040339617834*^9, 3.9680403512669353`*^9}, {3.96804077724247*^9, 
  3.96804077846839*^9}},ExpressionUUID->"e84ebec1-99f8-423d-a7df-\
5a0db180f27a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"delta1", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    FractionBox["7", "2"], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"7", "+", 
       RowBox[{"3", 
        SuperscriptBox["\[Beta]", "2"]}]}], 
      RowBox[{"8", "\[Beta]"}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", "\[Beta]"}], 
       RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Beta]"}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "-", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["\[Beta]", "2"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "\[Beta]"], 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "\[Beta]"}], 
        RowBox[{"1", "-", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4", "\[Beta]"], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"2", "\[Beta]"}], 
        RowBox[{"1", "+", "\[Beta]"}]]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"delta2", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ")"}]}], 
     SuperscriptBox["\[Beta]", "2"]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        RowBox[{"4", "\[Beta]"}]]}], ")"}], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", "\[Beta]"}], 
       RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Beta]"}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "-", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[Beta]"]}], ")"}], 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "\[Beta]"}]], "+", 
         SqrtBox[
          RowBox[{"1", "-", "\[Beta]"}]]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "\[Beta]"}]], "-", 
         SqrtBox[
          RowBox[{"1", "-", "\[Beta]"}]]}]]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", "16"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["4", "\[Beta]"], "-", "3", "-", 
       FractionBox["1", 
        SuperscriptBox["\[Beta]", "2"]]}], ")"}], 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "\[Beta]"}], 
        RowBox[{"1", "-", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["4", "\[Beta]"], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", "\[Beta]"}]], 
         SqrtBox[
          RowBox[{"1", "+", "\[Beta]"}]]]}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resultEMstatic", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "l0_", ",", "\[Epsilon]_", ",",
      "hc_", ",", "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", "16"], 
    SuperscriptBox["hc", "2"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    SuperscriptBox["GF", "2"], 
    SuperscriptBox["Vud", "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"En", "=", 
         RowBox[{"mp", "+", "E\[Nu]", "-", "l0"}]}], ",", 
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "-", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"mp", "-", "En"}], ")"}]}]}]}], ",", 
        RowBox[{"\[Beta]0", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["l0", "2"]]}]]}]}], "}"}], ",", 
      RowBox[{
       FractionBox["mp", "\[Pi]"], 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["gV", "2"], "+", 
               SuperscriptBox["gA", "2"]}], ")"}], 
             FractionBox["l0", "E\[Nu]"]}], "-", " ", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["me", "2"], "+", "Q2"}], 
              RowBox[{"4", 
               SuperscriptBox["E\[Nu]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["gV", "2"], "-", 
               SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
          RowBox[{"delta1", "[", "\[Beta]0", "]"}]}], "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["me", "2"], "+", "Q2"}], 
           RowBox[{"8", 
            SuperscriptBox["E\[Nu]", "2"]}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gV", "2"], "-", 
            SuperscriptBox["gA", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"delta1", "[", "\[Beta]0", "]"}]}], "-", 
            RowBox[{"delta2", "[", "\[Beta]0", "]"}]}], ")"}]}]}], "]"}]}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.956892543800015*^9, 3.956892551675708*^9}, {
   3.956892825600581*^9, 3.956892837943747*^9}, 3.956942863534727*^9, {
   3.968040589747222*^9, 3.96804062515771*^9}, {3.968042029192956*^9, 
   3.968042050932419*^9}, {3.968042153040917*^9, 3.968042153284276*^9}, {
   3.968055148699348*^9, 3.96805515926716*^9}, {3.968055217150408*^9, 
   3.968055227613214*^9}, {3.968055665230888*^9, 3.968055667426401*^9}, {
   3.9680557647899942`*^9, 3.968055766877789*^9}, 3.9680558600393972`*^9, {
   3.968056672546548*^9, 3.9680566744263067`*^9}, {3.968115078125622*^9, 
   3.968115193020862*^9}, 3.968115227088286*^9, {3.968115267763947*^9, 
   3.968115270185011*^9}, 3.968115305243936*^9, {3.968115363835189*^9, 
   3.968115364275632*^9}, {3.968115479202736*^9, 3.968115496126206*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cabd0e85-20db-4464-90a1-28083654ee2c"],

Cell[TextData[StyleBox["Radiative correction to electromagnetic energy \
spectrum ",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
  3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989702431779*^9}, {
  3.9680407726634073`*^9, 
  3.9680407740253563`*^9}},ExpressionUUID->"16afd9ed-ed46-470c-b80c-\
1759d8fe8c1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resultEM", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "Ee_", ",", "\[Epsilon]_", ",",
      "hc_", ",", "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", "16"], 
    SuperscriptBox["hc", "2"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    SuperscriptBox["GF", "2"], 
    SuperscriptBox["Vud", "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"En", "=", 
         RowBox[{"mp", "+", "E\[Nu]", "-", "Ee"}]}], ",", 
        RowBox[{"E0", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mp", "2"]}], 
          RowBox[{"2", "mn"}]]}], ",", 
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"mp", " ", "E\[Nu]"}], "-", 
          RowBox[{"mn", " ", "E0"}]}]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "+", 
          RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "-", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"mp", "-", "En"}], ")"}]}]}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["mn", "2"], 
            SuperscriptBox["En", "2"]]}]]}], ",", 
        RowBox[{"\[Beta]0", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["Ee", "2"]]}]]}], ",", 
        RowBox[{"\[Rho]", "=", 
         FractionBox["mn", "En"]}], ",", 
        RowBox[{"\[Rho]0", "=", 
         FractionBox["me", "Ee"]}]}], "}"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["Ee", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["me", "2"], 
               RowBox[{
                SuperscriptBox["Ee", "2"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"E\[Nu]", "-", 
                   RowBox[{"En", " ", "\[Beta]"}]}], ")"}], "2"]}]], "-", 
              "1"}], ")"}], 
            FractionBox["mp", "\[Pi]"], " ", 
            FractionBox["1", "E\[Nu]"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["me", "2"], 
                  RowBox[{
                   SuperscriptBox["Ee", "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"E\[Nu]", "-", 
                    RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"]}]], "-", 
                 "1"}], ")"}], 
               FractionBox[
                RowBox[{
                 SuperscriptBox["En", "2"], "-", 
                 SuperscriptBox["mn", "2"], "-", 
                 SuperscriptBox["Ee", "2"], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"E\[Nu]", "-", "Ee"}], ")"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"E\[Nu]", "-", 
                    RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"]}], 
                RowBox[{"16", " ", "E\[Nu]"}]]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["Ee", "2"], "-", 
                SuperscriptBox["me", "2"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"E\[Nu]", "-", 
                   RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"]}], 
               RowBox[{"4", " ", "E\[Nu]"}]]}], ")"}], 
            FractionBox["mp", "\[Pi]"], " ", 
            FractionBox["1", "E\[Nu]"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ee", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "+", 
                 SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["Ee", "2"]}], "+", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"1", "-", "\[Beta]0"}], "\[Beta]0"], 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["En", "2"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    SuperscriptBox["E\[Nu]", "2"], "-", 
                    SuperscriptBox["Ee", "2"], "+", 
                    SuperscriptBox["me", "2"]}], 
                   RowBox[{"4", "E\[Nu]"}]]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "-", 
                 SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
            FractionBox["mp", "\[Pi]"], " ", 
            FractionBox["1", "E\[Nu]"], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]0"}], 
              RowBox[{"1", "-", "\[Beta]0"}]], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["Ee", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gA", "2"], "+", 
                 SuperscriptBox["gV", "2"]}], ")"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["En", "2"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    SuperscriptBox["E\[Nu]", "2"], "-", 
                    SuperscriptBox["Ee", "2"]}], ")"}]}], "-", 
                 RowBox[{"mn", " ", "E0"}], "+", 
                 RowBox[{"mp", 
                  RowBox[{"(", 
                   RowBox[{"E\[Nu]", " ", "-", "Ee"}], ")"}]}]}], 
                RowBox[{"8", " ", "E\[Nu]"}]], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "-", 
                 SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], " ", 
            FractionBox["mp", "\[Pi]"], 
            FractionBox["1", "E\[Nu]"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["Ee", "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"E\[Nu]", "-", 
                  RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"]}], 
              SuperscriptBox["me", "2"]], "]"}]}], "-", " ", 
           RowBox[{
            FractionBox["Ee", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}], 
            FractionBox["mp", "\[Pi]"], " ", 
            FractionBox["1", "E\[Nu]"], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"Ee", "+", "E\[Nu]", "-", 
               RowBox[{"\[Beta]", " ", "En"}]}], 
              RowBox[{"Ee", "-", "E\[Nu]", "+", 
               RowBox[{"\[Beta]", " ", "En"}]}]], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}], 
            FractionBox["Ee", "E\[Nu]"]}], "-", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["me", "2"], "+", "Q2"}], 
             RowBox[{"4", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]v", "[", "\[Beta]0", "]"}], "+", 
           RowBox[{"\[Delta]s", "[", 
            RowBox[{"\[Beta]0", ",", "me", ",", "\[Epsilon]"}], "]"}], "+", 
           RowBox[{"\[Delta]2EM", "[", "\[Beta]0", "]"}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", "\[Beta]0"}]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", "\[Beta]0"}], 
                 RowBox[{"1", "-", "\[Beta]0"}]], "]"}]}]}], ")"}], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"2", "me", " ", "\[Epsilon]"}], 
              RowBox[{
               SuperscriptBox["Ee", "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"E\[Nu]", "-", 
                  RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"], "-", 
               SuperscriptBox["me", "2"]}]], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", "\[Beta]0"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", "\[Beta]0"}], 
                 RowBox[{"1", "-", "\[Beta]0"}]], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["Ee", "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"E\[Nu]", "-", 
                    RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"]}], 
                   RowBox[{"4", 
                    SuperscriptBox["me", "2"]}]], "]"}], "+", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["Ee", "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"E\[Nu]", "-", 
                    RowBox[{"\[Beta]", " ", "En"}]}], ")"}], "2"], "-", 
                    SuperscriptBox["me", "2"]}], 
                   RowBox[{
                    SuperscriptBox["Ee", "2"], "-", 
                    SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "+", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", "Ee"}], "me"], 
                  FractionBox[
                   SqrtBox[
                    RowBox[{"1", "-", "\[Beta]0"}]], 
                   SqrtBox[
                    RowBox[{"1", "+", "\[Beta]0"}]]]}]}]}], "]"}], "-", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", "Ee"}], "me"], 
                  FractionBox[
                   SqrtBox[
                    RowBox[{"1", "+", "\[Beta]0"}]], 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Beta]0"}]]]}]}]}], "]"}], "+", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Ee", "-", "E\[Nu]", "+", 
                   RowBox[{"\[Beta]", " ", "En"}]}], "me"], 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "+", "\[Beta]0"}]], 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Beta]0"}]]]}]}], "]"}], "+", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Ee", "+", "E\[Nu]", "-", 
                   RowBox[{"En", " ", "\[Beta]"}]}], "me"], 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "+", "\[Beta]0"}]], 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Beta]0"}]]]}]}], "]"}], "-", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Ee", "+", "E\[Nu]", "-", 
                   RowBox[{"\[Beta]", " ", "En"}]}], "me"], 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", "\[Beta]0"}]], 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Beta]0"}]]]}]}], "]"}], "-", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Ee", "-", "E\[Nu]", "+", 
                   RowBox[{"\[Beta]", " ", "En"}]}], "me"], 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", "\[Beta]0"}]], 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Beta]0"}]]]}]}], "]"}], "+", 
              RowBox[{
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"Ee", "+", "E\[Nu]", "-", 
                  RowBox[{"\[Beta]", " ", "En"}]}], 
                 RowBox[{"Ee", "-", "E\[Nu]", "+", 
                  RowBox[{"\[Beta]", " ", "En"}]}]], "]"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"\[Beta]0", " ", "Ee"}], " ", "+", "E\[Nu]", "-", 
                  RowBox[{"\[Beta]", " ", "En"}]}], 
                 RowBox[{
                  RowBox[{"\[Beta]0", " ", "Ee"}], " ", "-", "E\[Nu]", "+", 
                  RowBox[{"\[Beta]", " ", "En"}]}]], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"1", "+", "\[Beta]0"}], 
                  RowBox[{"1", "-", "\[Beta]0"}]], "]"}], "2"]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox["me", "E\[Nu]"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "+", 
           RowBox[{"3", 
            SuperscriptBox["gA", "2"]}]}], ")"}], 
         RowBox[{"f2", "[", "\[Beta]0", "]"}]}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9569897077656927`*^9, 3.9569897079309587`*^9}, 
   3.956989759467634*^9, {3.9569901074753847`*^9, 3.956990108918714*^9}, {
   3.956990216757052*^9, 3.956990218181345*^9}, {3.956990415180401*^9, 
   3.9569904325809793`*^9}, {3.956990639961063*^9, 3.956990662984273*^9}, {
   3.9572614104620857`*^9, 3.957261423035273*^9}, {3.9572614546117287`*^9, 
   3.957261457224125*^9}, {3.957261487485259*^9, 3.957261495924695*^9}, {
   3.9572618109914007`*^9, 3.9572618197657967`*^9}, 3.9572736597710133`*^9, 
   3.9573630234574614`*^9, {3.967148910371961*^9, 3.967148913810012*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"41ef78c6-1050-4cc4-9ab6-ebb06147a6a9"],

Cell[TextData[StyleBox["Radiative correction to positron energy spectrum in \
elastic kinematics",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
  3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989702431779*^9}, {
  3.956989796528986*^9, 3.956989803308568*^9}, {3.9680407545429087`*^9, 
  3.9680407654854507`*^9}},ExpressionUUID->"6e125e4f-2c58-416c-9d94-\
6c4b05af6421"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resultelastic", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "Ee_", ",", "\[Epsilon]_", ",",
      "hc_", ",", "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", "16"], 
    SuperscriptBox["hc", "2"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    SuperscriptBox["GF", "2"], 
    SuperscriptBox["Vud", "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"mp", "+", "E\[Nu]", "-", "Ee"}]}], ",", 
        RowBox[{"E0", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mp", "2"]}], 
          RowBox[{"2", "mn"}]]}], ",", 
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"mp", " ", "E\[Nu]"}], "-", 
          RowBox[{"mn", " ", "E0"}]}]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "+", 
          RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"\[CapitalSigma]", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"me", "-", "mn"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"me", "+", "mn"}], ")"}], "2"]}], ")"}]}]}], ",", 
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "-", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"Ee", "-", "E\[Nu]"}], ")"}]}]}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["Ee", "2"]]}]]}]}], "}"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], 
         FractionBox[
          RowBox[{
           SuperscriptBox["l0", "2"], "-", 
           SuperscriptBox["mn", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"E\[Nu]", "-", 
              RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}], "2"]}], 
          RowBox[{"8", 
           SuperscriptBox["E\[Nu]", "2"]}]]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], 
         FractionBox[
          SuperscriptBox["mn", "2"], 
          RowBox[{"8", 
           SuperscriptBox["E\[Nu]", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["l0", "2"], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"E\[Nu]", "-", 
               RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}], "2"]}], 
           SuperscriptBox["mn", "2"]], "]"}]}], "-", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], 
         FractionBox["Ee", 
          RowBox[{"4", "E\[Nu]"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["me", "2"]}], "+", 
           SuperscriptBox["mn", "2"], "+", 
           RowBox[{"2", " ", "Ee", " ", 
            RowBox[{"(", 
             RowBox[{"l0", "+", "Ee"}], ")"}]}], "-", "s"}], 
          RowBox[{"8", "\[Beta]", " ", 
           SuperscriptBox["E\[Nu]", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", "-", "Ee"}], 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             SqrtBox[
              RowBox[{
               SuperscriptBox["l0", "2"], "-", 
               SuperscriptBox["mn", "2"]}]], 
             RowBox[{"2", "E\[Nu]"}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"l0", "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["l0", "2"], "-", 
                 SuperscriptBox["mn", "2"]}]]}], 
              RowBox[{"l0", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["l0", "2"], "-", 
                 SuperscriptBox["mn", "2"]}]]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", "-", 
              RowBox[{"Ee", " ", "\[Beta]"}]}], 
             RowBox[{"2", "E\[Nu]"}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"l0", "+", 
               RowBox[{"(", 
                RowBox[{"E\[Nu]", "-", 
                 RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}]}], 
              RowBox[{"l0", "-", 
               RowBox[{"(", 
                RowBox[{"E\[Nu]", "-", 
                 RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox["l0", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["l0", "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"E\[Nu]", "-", 
                  RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              SuperscriptBox["mn", "2"]], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mn", "2"], 
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"]}]], 
         FractionBox["l0", 
          RowBox[{"2", "E\[Nu]"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"s", "+", 
            SuperscriptBox["me", "2"], "-", 
            RowBox[{"2", " ", "Ee", " ", 
             RowBox[{"(", 
              RowBox[{"l0", "+", "Ee", "-", 
               RowBox[{"E\[Nu]", " ", "\[Beta]"}]}], ")"}]}]}], 
           SuperscriptBox["mn", "2"]], "]"}]}], "-", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["\[CapitalDelta]", 
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"]}]], " ", 
         FractionBox[
          RowBox[{"l0", "+", "Ee"}], 
          RowBox[{"2", "E\[Nu]"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "+", 
                SuperscriptBox["me", "2"]}], ")"}], "2"]}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["me", "4"]}]], "]"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox[
          RowBox[{
           SuperscriptBox["l0", "2"], "-", "s", "-", 
           SuperscriptBox["me", "2"], " "}], 
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"]}]], 
         FractionBox["Ee", 
          RowBox[{"2", "E\[Nu]"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "+", 
                SuperscriptBox["me", "2"]}], ")"}], "2"]}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["me", "2"], "s"}]], "]"}]}], "-", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["1", "2"], 
         FractionBox[
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mn", "2"]}], 
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"s", "-", 
              SuperscriptBox["me", "2"]}], "s"], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"s", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Beta]"}]]}], 
               RowBox[{"me", " ", "mp", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Beta]"}]]}]]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["l0", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"16", 
               SuperscriptBox["me", "10"]}], 
              RowBox[{"s", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["\[CapitalSigma]"], "-", 
                  RowBox[{"2", "\[CapitalDelta]"}]}], ")"}], "4"]}]], "]"}]}],
            "-", 
           RowBox[{
            FractionBox["Ee", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"\[CapitalSigma]", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "+", 
                   SuperscriptBox["me", "2"]}], ")"}], "2"]}]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["me", "4"]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"s", "-", 
              SuperscriptBox["me", "2"]}], "s"], 
            FractionBox[
             RowBox[{"l0", "+", " ", "Ee"}], "E\[Nu]"], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SqrtBox["\[CapitalSigma]"], "-", 
               RowBox[{"2", "\[CapitalDelta]"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["me", "2"]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["mp", "2"], "+", 
              SuperscriptBox["me", "2"], "-", 
              RowBox[{"2", "mp", " ", "Ee"}]}], 
             RowBox[{"2", "mp", " ", "E\[Nu]"}]], 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"s", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Beta]"}]]}], 
                 RowBox[{"me", " ", "mp", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Beta]"}]]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"mp", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "\[Beta]"}]]}], 
                 RowBox[{"me", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Beta]"}]]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"s", "-", 
                 SuperscriptBox["me", "2"]}], 
                RowBox[{"2", "me", 
                 SqrtBox["s"]}]], 
               FractionBox["Ee", "E\[Nu]"]}], "-", 
              RowBox[{
               FractionBox["me", 
                SqrtBox["s"]], " ", 
               FractionBox["l0", 
                RowBox[{"2", "E\[Nu]"}]]}]}], ")"}], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["\[CapitalSigma]"], "-", 
                  RowBox[{"2", "me", 
                   SqrtBox["s"]}]}], ")"}], "2"], "-", 
               RowBox[{"4", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "+", 
                   SuperscriptBox["me", "2"]}], ")"}], "2"]}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["\[CapitalSigma]"], "+", 
                  RowBox[{"2", "me", 
                   SqrtBox["s"]}]}], ")"}], "2"], "-", 
               RowBox[{"4", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "+", 
                   SuperscriptBox["me", "2"]}], ")"}], "2"]}]}]], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", 
                 SuperscriptBox["me", "2"]}], ")"}], 
               FractionBox[
                RowBox[{"l0", "+", "Ee"}], "E\[Nu]"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", "+", 
                 SuperscriptBox["me", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], 
               FractionBox[
                RowBox[{"l0", "+", 
                 RowBox[{"2", "Ee"}]}], "E\[Nu]"]}], "-", 
              RowBox[{"2", " ", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]", "+", 
                    SuperscriptBox["me", "2"]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "\[CapitalDelta]"}], "+", 
                    SuperscriptBox["me", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]", "-", 
                    SuperscriptBox["me", "2"]}], ")"}], " ", "s"}]}], 
                SqrtBox["\[CapitalSigma]"]], 
               FractionBox["l0", "E\[Nu]"]}], "-", "  ", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s", "-", 
                   SuperscriptBox["me", "2"]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox["\[CapitalSigma]"], "-", 
                   RowBox[{"2", "\[CapitalDelta]"}]}], ")"}]}], 
                SqrtBox["\[CapitalSigma]"]], 
               FractionBox[
                RowBox[{"l0", "+", "Ee"}], "E\[Nu]"]}]}], ")"}], " ", 
            FractionBox[
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                SqrtBox["\[CapitalSigma]"], "+", 
                RowBox[{"2", "\[CapitalDelta]"}]}], 
               RowBox[{
                SqrtBox["\[CapitalSigma]"], "-", 
                RowBox[{"2", "\[CapitalDelta]"}]}]], "]"}], 
             RowBox[{
              SqrtBox["\[CapitalSigma]"], "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", 
                 SuperscriptBox["me", "2"]}], ")"}]}]}]]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            FractionBox["Ee", "E\[Nu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"Q2", "-", 
              SuperscriptBox["me", "2"]}], 
             RowBox[{"4", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              FractionBox["s", 
               RowBox[{"me", " ", "mp"}]], 
              FractionBox[
               SqrtBox[
                RowBox[{"1", "-", "\[Beta]"}]], 
               SqrtBox[
                RowBox[{"1", "+", "\[Beta]"}]]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"mp", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Beta]"}]]}], 
              RowBox[{"me", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Beta]"}]]}]]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"\[CapitalDelta]", "+", 
               SuperscriptBox["me", "2"], "-", 
               FractionBox[
                SqrtBox["\[CapitalSigma]"], "2"]}], 
              SuperscriptBox["me", "2"]]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"\[CapitalDelta]", "+", 
               SuperscriptBox["me", "2"], "+", 
               FractionBox[
                SqrtBox["\[CapitalSigma]"], "2"]}], 
              SuperscriptBox["me", "2"]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", 
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"1", "-", "\[Beta]"}], "2"], 
               FractionBox["Ee", "E\[Nu]"]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["me", "2"], "+", "Q2"}], 
               RowBox[{"4", 
                SuperscriptBox["E\[Nu]", "2"]}]]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "+", 
                 SuperscriptBox["gA", "2"]}], ")"}], 
               FractionBox["Ee", "E\[Nu]"]}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox["me", "2"], "+", "Q2"}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["E\[Nu]", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "-", 
                 SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"l0", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["l0", "2"], "-", 
                  SuperscriptBox["mn", "2"]}]]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"E\[Nu]", "-", 
                   RowBox[{"\[Beta]", " ", "Ee"}]}], ")"}], "2"], "-", 
                SuperscriptBox["l0", "2"], "+", 
                SuperscriptBox["mn", "2"]}]], "2", "\[Epsilon]"}], "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}], 
            FractionBox["Ee", "E\[Nu]"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["me", "2"], "+", "Q2"}], 
             RowBox[{"4", " ", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]v", "[", "\[Beta]", "]"}], "+", 
           RowBox[{"\[Delta]s", "[", 
            RowBox[{"\[Beta]", ",", "me", ",", "\[Epsilon]"}], "]"}], "+", 
           RowBox[{"\[Delta]2p", "[", 
            RowBox[{"E\[Nu]", ",", "Ee", ",", "l0", ",", "mn", ",", "me"}], 
            "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox["me", "E\[Nu]"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "+", 
           RowBox[{"3", 
            SuperscriptBox["gA", "2"]}]}], ")"}], 
         RowBox[{"f2", "[", "\[Beta]", "]"}]}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.956751311973534*^9, 3.9567515225830383`*^9}, {
   3.95675167325611*^9, 3.9567516758180723`*^9}, {3.956752084608975*^9, 
   3.9567520862565536`*^9}, 3.956752224870207*^9, {3.956752817790545*^9, 
   3.956752825440583*^9}, 3.956884548289222*^9, 3.9568846305065527`*^9, {
   3.9568934458399487`*^9, 3.956893465415197*^9}, {3.956915824129085*^9, 
   3.956915826295191*^9}, {3.956990226206314*^9, 3.956990226367399*^9}, {
   3.956990637296681*^9, 3.956990660622923*^9}, {3.957261375821048*^9, 
   3.9572613975368633`*^9}, {3.9572614664138927`*^9, 
   3.9572614959300537`*^9}, {3.957261885167736*^9, 3.9572618864678097`*^9}, 
   3.957273551144994*^9, 3.957273656165461*^9, {3.957275859699012*^9, 
   3.957275866264213*^9}, 3.957363023471162*^9, {3.967148893171637*^9, 
   3.967148897907167*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"54b6c361-3345-47af-aa6d-1906104de9d7"],

Cell[TextData[StyleBox["Positron energy spectrum in pure radiative IBD \
kinematics",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
  3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989702431779*^9}, {
  3.956989796528986*^9, 3.9569898128435593`*^9}, {3.956990281466538*^9, 
  3.956990287917157*^9}},ExpressionUUID->"2a6f07b8-4910-4fe0-bc5c-\
6080fd0a5414"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resultinelastic", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "Ee_", ",", "hc_", ",", 
     "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", "16"], 
    SuperscriptBox["hc", "2"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    SuperscriptBox["GF", "2"], 
    SuperscriptBox["Vud", "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"mp", "+", "E\[Nu]", "-", "Ee"}]}], ",", 
        RowBox[{"E0", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mp", "2"]}], 
          RowBox[{"2", "mn"}]]}], ",", 
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"mp", " ", "E\[Nu]"}], "-", 
          RowBox[{"mn", " ", "E0"}]}]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "+", 
          RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"\[CapitalSigma]", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mp", "2"], "+", 
            RowBox[{"2", "mp", " ", "E\[Nu]"}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"me", "-", "mn"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mp", "2"], "+", 
            RowBox[{"2", "mp", " ", "E\[Nu]"}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"me", "+", "mn"}], ")"}], "2"]}], ")"}]}]}], ",", 
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "-", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"Ee", "-", "E\[Nu]"}], ")"}]}]}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["Ee", "2"]]}]]}]}], "}"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox["Ee", 
          RowBox[{"2", "E\[Nu]"}]], " ", "\[Beta]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}]}], "-", " ", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox["Ee", 
          RowBox[{"2", "E\[Nu]"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox[
          SuperscriptBox["mn", "2"], 
          RowBox[{"8", 
           SuperscriptBox["E\[Nu]", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["l0", "2"], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"E\[Nu]", "-", 
               RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}], "2"]}], 
           RowBox[{
            SuperscriptBox["l0", "2"], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"E\[Nu]", "+", 
               RowBox[{"Ee", " ", "\[Beta]"}]}], ")"}], "2"]}]], "]"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", "-", "Ee"}], 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", "-", "l0", "+", 
              RowBox[{"Ee", " ", "\[Beta]"}]}], 
             RowBox[{"2", "E\[Nu]"}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"E\[Nu]", "-", "l0", "+", 
               RowBox[{"Ee", " ", "\[Beta]"}]}], 
              RowBox[{"E\[Nu]", "+", "l0", "+", 
               RowBox[{"Ee", " ", "\[Beta]"}]}]], "]"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", "-", "l0", "-", 
              RowBox[{"Ee", " ", "\[Beta]"}]}], 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"E\[Nu]", "-", "l0", "-", 
               RowBox[{"Ee", " ", "\[Beta]"}]}], 
              RowBox[{"E\[Nu]", "+", "l0", "-", 
               RowBox[{"Ee", " ", "\[Beta]"}]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox["l0", "E\[Nu]"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"E\[Nu]", "+", "l0", "-", 
               RowBox[{"Ee", " ", "\[Beta]"}]}], 
              RowBox[{"E\[Nu]", "+", "l0", "+", 
               RowBox[{"Ee", " ", "\[Beta]"}]}]], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox[
          SuperscriptBox["mn", "2"], 
          RowBox[{"s", "-", " ", 
           SuperscriptBox["me", "2"]}]], " ", 
         FractionBox["l0", 
          RowBox[{"2", "E\[Nu]"}]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["me", "2"], "+", "s", "-", 
            RowBox[{"2", " ", "Ee", " ", 
             RowBox[{"(", 
              RowBox[{"Ee", "+", "l0", "+", 
               RowBox[{"E\[Nu]", " ", "\[Beta]"}]}], ")"}]}]}], 
           RowBox[{
            SuperscriptBox["me", "2"], "+", "s", "-", 
            RowBox[{"2", " ", "Ee", " ", 
             RowBox[{"(", 
              RowBox[{"Ee", "+", "l0", "-", 
               RowBox[{"E\[Nu]", " ", "\[Beta]"}]}], ")"}]}]}]], "]"}]}], "-", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         FractionBox[
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mn", "2"]}], 
          RowBox[{"2", " ", "s"}]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"s", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Beta]"}]]}], 
             RowBox[{"me", " ", "mp", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Beta]"}]]}]]}], 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"s", " ", 
              SqrtBox[
               RowBox[{"1", "+", "\[Beta]"}]]}], 
             RowBox[{"me", " ", "mp", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Beta]"}]]}]]}]], "]"}]}], "-", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], " ", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mp", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           RowBox[{"2", "mp", " ", "Ee"}]}], 
          RowBox[{"4", "mp", " ", "E\[Nu]"}]], " ", 
         FractionBox[
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mn", "2"]}], 
          RowBox[{"s", "-", 
           SuperscriptBox["me", "2"]}]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], "+", 
           RowBox[{
            FractionBox["mp", 
             RowBox[{"2", "E\[Nu]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"s", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Beta]"}]]}], 
               RowBox[{"me", " ", "mp", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Beta]"}]]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"mp", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Beta]"}]]}], 
               RowBox[{"me", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Beta]"}]]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"mp", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Beta]"}]]}], 
               RowBox[{"me", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Beta]"}]]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"s", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "\[Beta]"}]]}], 
               RowBox[{"me", " ", "mp", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Beta]"}]]}]]}], ")"}]}]], "]"}]}], "+", 
        " ", 
        RowBox[{
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            FractionBox["Ee", "E\[Nu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"Q2", "-", 
              SuperscriptBox["me", "2"]}], 
             RowBox[{"4", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Beta]"}]]}], 
              RowBox[{"me", " ", "mp", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Beta]"}]]}]]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"mp", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Beta]"}]]}], 
              RowBox[{"me", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Beta]"}]]}]]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"s", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Beta]"}]]}], 
              RowBox[{"me", " ", "mp", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Beta]"}]]}]]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"mp", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Beta]"}]]}], 
              RowBox[{"me", " ", 
               SqrtBox[
                RowBox[{"1", "+", "\[Beta]"}]]}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", 
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Beta]"}], " ", 
            FractionBox["Ee", "E\[Nu]"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "+", 
                 SuperscriptBox["gA", "2"]}], ")"}], 
               FractionBox["Ee", "E\[Nu]"]}], "-", " ", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox["me", "2"], "+", "Q2"}], 
                RowBox[{"4", 
                 SuperscriptBox["E\[Nu]", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["gV", "2"], "-", 
                 SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"E\[Nu]", "+", 
                  RowBox[{"\[Beta]", " ", "Ee"}]}], ")"}], "2"], "-", 
               SuperscriptBox["l0", "2"], "+", 
               SuperscriptBox["mn", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"E\[Nu]", "-", 
                  RowBox[{"\[Beta]", " ", "Ee"}]}], ")"}], "2"], "-", 
               SuperscriptBox["l0", "2"], "+", 
               SuperscriptBox["mn", "2"]}]], "]"}]}]}], ")"}]}]}], "]"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.956235100930994*^9, 3.956235137618732*^9}, {
   3.956235214150537*^9, 3.956235299876655*^9}, {3.956235424275387*^9, 
   3.9562354546308737`*^9}, {3.9562354878512993`*^9, 3.956235545151874*^9}, {
   3.956235576517598*^9, 3.956235578191793*^9}, {3.956235617359768*^9, 
   3.956235663192676*^9}, {3.9562356980697803`*^9, 3.95623581306721*^9}, {
   3.956235874201632*^9, 3.956235881049905*^9}, {3.956236062606927*^9, 
   3.956236080406972*^9}, {3.9562361574971867`*^9, 3.956236163851542*^9}, {
   3.95623619719448*^9, 3.9562362012933283`*^9}, {3.956236233282473*^9, 
   3.956236236555059*^9}, {3.956236277766097*^9, 3.956236396159375*^9}, {
   3.956236426591733*^9, 3.956236519146523*^9}, {3.956236606789814*^9, 
   3.956236640034114*^9}, 3.95623689895277*^9, {3.956237124364994*^9, 
   3.956237129612328*^9}, {3.956237187788281*^9, 3.956237269526988*^9}, {
   3.956237397886229*^9, 3.956237603305612*^9}, {3.956237636508052*^9, 
   3.9562377235561237`*^9}, {3.956237777764496*^9, 3.9562377949847317`*^9}, {
   3.956237843858639*^9, 3.956237863515308*^9}, {3.956237895580859*^9, 
   3.956237937741789*^9}, 3.956238142064583*^9, {3.95623850168758*^9, 
   3.956238529237255*^9}, {3.956238559452656*^9, 3.95623860205072*^9}, {
   3.95623867846914*^9, 3.956238681353241*^9}, {3.956238777324965*^9, 
   3.956238790359613*^9}, {3.956238877385941*^9, 3.956238942297904*^9}, {
   3.9562389780407877`*^9, 3.956239120286551*^9}, {3.956239234296156*^9, 
   3.956239250769141*^9}, {3.956239294925877*^9, 3.9562394077657347`*^9}, {
   3.9562394484711123`*^9, 3.956239514016799*^9}, {3.956239549050117*^9, 
   3.956239586506332*^9}, {3.9562396274741507`*^9, 3.956239665496805*^9}, {
   3.95623973114089*^9, 3.956239901336565*^9}, {3.9562399409152203`*^9, 
   3.956240002486665*^9}, {3.9562401291769457`*^9, 3.9562401681059732`*^9}, {
   3.9562402174110317`*^9, 3.956240341305307*^9}, {3.95624039718967*^9, 
   3.956240462135441*^9}, {3.956240496916857*^9, 3.9562405549039392`*^9}, {
   3.956240622402422*^9, 3.9562406657622967`*^9}, {3.956240703863895*^9, 
   3.956240709279132*^9}, {3.956240841984952*^9, 3.956240865167453*^9}, {
   3.95624102439375*^9, 3.9562410409082623`*^9}, {3.956241115059464*^9, 
   3.956241144751401*^9}, {3.9562412573771267`*^9, 3.9562412888009377`*^9}, {
   3.956241321535542*^9, 3.956241358689893*^9}, {3.9562417109703903`*^9, 
   3.9562419095102787`*^9}, 3.9562421683552437`*^9, {3.9562422127044287`*^9, 
   3.956242353289796*^9}, {3.956242384264193*^9, 3.9562425307783937`*^9}, {
   3.956242761232527*^9, 3.956242882779379*^9}, {3.956242913905614*^9, 
   3.956242914120809*^9}, {3.956242944562476*^9, 3.956243084461483*^9}, {
   3.9562431221769667`*^9, 3.956243125932493*^9}, {3.956243388143319*^9, 
   3.956243706306409*^9}, {3.956243918278575*^9, 3.956243920164668*^9}, {
   3.956244091335492*^9, 3.9562440958649893`*^9}, {3.956244294237962*^9, 
   3.9562442960326567`*^9}, 3.956244636563533*^9, {3.956244988521934*^9, 
   3.95624501338797*^9}, {3.95624505077057*^9, 3.956245071440485*^9}, 
   3.9564852612261267`*^9, {3.956485296922908*^9, 3.956485329351367*^9}, {
   3.956485456921433*^9, 3.9564855029727163`*^9}, {3.956485596876466*^9, 
   3.956485685211049*^9}, {3.9564857307279243`*^9, 3.9564857441219482`*^9}, {
   3.956485786506195*^9, 3.9564858252665243`*^9}, {3.9564858980807667`*^9, 
   3.956486006952586*^9}, {3.9564860620552053`*^9, 3.9564860906545153`*^9}, {
   3.956486128703434*^9, 3.956486316382004*^9}, {3.956486365775589*^9, 
   3.95648652195018*^9}, {3.956486572989602*^9, 3.956486606746935*^9}, {
   3.9564866589504023`*^9, 3.956486796567494*^9}, {3.956486865940649*^9, 
   3.956486906326478*^9}, 3.956486962127776*^9, {3.9564870451257544`*^9, 
   3.95648704893195*^9}, {3.956487091984995*^9, 3.9564871340842867`*^9}, {
   3.9564875977311687`*^9, 3.956487646998686*^9}, {3.956487767039091*^9, 
   3.95648780681768*^9}, {3.956487849539927*^9, 3.9564880292994547`*^9}, {
   3.95648808787624*^9, 3.956488313317873*^9}, {3.956488426688096*^9, 
   3.9564886185984373`*^9}, {3.956488673126422*^9, 3.956488712009953*^9}, {
   3.9564891418324013`*^9, 3.956489156126465*^9}, {3.956489216440302*^9, 
   3.956489218240211*^9}, {3.9564892837803717`*^9, 3.9564893607879*^9}, {
   3.956489392640642*^9, 3.956489396133829*^9}, {3.9564894452470083`*^9, 
   3.956489450751639*^9}, {3.9564895038891077`*^9, 3.9564897234657917`*^9}, {
   3.956489913206493*^9, 3.956489943528819*^9}, {3.956490093289476*^9, 
   3.956490243591284*^9}, {3.956490323374361*^9, 3.956490335956821*^9}, {
   3.9565449530191813`*^9, 3.956545025987829*^9}, {3.956545113341319*^9, 
   3.956545334304432*^9}, {3.956545367392418*^9, 3.9565453748813677`*^9}, {
   3.956545484459261*^9, 3.9565455031945953`*^9}, {3.956545558468049*^9, 
   3.956545662127615*^9}, {3.9565456951797132`*^9, 3.956545715180111*^9}, {
   3.9565457748637133`*^9, 3.956545785266491*^9}, {3.9565458169912453`*^9, 
   3.956545863906259*^9}, {3.956545977943161*^9, 3.9565460802882147`*^9}, {
   3.956546111600255*^9, 3.956546222568153*^9}, {3.956546401320478*^9, 
   3.956546406679081*^9}, {3.956546524146837*^9, 3.956546569207178*^9}, 
   3.956546868039378*^9, {3.956546989741129*^9, 3.956547061437359*^9}, {
   3.956547101156122*^9, 3.9565472132360907`*^9}, {3.956547479826352*^9, 
   3.956547519511636*^9}, {3.9565476947233963`*^9, 3.95654787245936*^9}, {
   3.9565479107699633`*^9, 3.9565479737804832`*^9}, {3.9565480152323847`*^9, 
   3.9565481242724247`*^9}, {3.9565481670957813`*^9, 3.956548396954143*^9}, {
   3.956548433106922*^9, 3.956548435983376*^9}, 3.956548477814763*^9, 
   3.956548509637846*^9, {3.956548605436227*^9, 3.956548648555179*^9}, {
   3.95654870102265*^9, 3.9565487247518682`*^9}, {3.956548756976252*^9, 
   3.9565488058373337`*^9}, {3.9565488429768543`*^9, 3.956548997917254*^9}, {
   3.9565490552151833`*^9, 3.956549111285877*^9}, {3.956549694728683*^9, 
   3.9565497420309362`*^9}, {3.956689041463525*^9, 3.956689089001152*^9}, {
   3.95669107669783*^9, 3.956691078383419*^9}, {3.956752144112205*^9, 
   3.956752154259925*^9}, 3.956752222392874*^9, {3.9568934120004663`*^9, 
   3.9568934227482243`*^9}, {3.956916465587043*^9, 3.956916467865656*^9}, {
   3.95699063345996*^9, 3.956990658321175*^9}, 3.957261369502734*^9, 
   3.957363023479171*^9, {3.967148884240004*^9, 3.967148886824444*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5c506ffe-d608-46a5-a7c2-b0f6a3115eef"],

Cell[TextData[StyleBox["Leading-order result with factorizable radiative \
corrections for evaluation of distributions from positron kinematics",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
  3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989680690874*^9}, {
  3.957352513059312*^9, 3.9573525133828983`*^9}, {3.984260398504794*^9, 
  3.9842604296933813`*^9}},ExpressionUUID->"60945543-8be1-41b6-8a05-\
813a779ec3c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resultLOphoton", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "l0_", ",", "\[Epsilon]_", ",",
      "hc_", ",", "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"En", "=", 
        RowBox[{"mp", "+", "E\[Nu]", "-", "l0"}]}], ",", 
       RowBox[{"E0", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mn", "2"], "+", 
          SuperscriptBox["me", "2"], "-", 
          SuperscriptBox["mp", "2"]}], 
         RowBox[{"2", "mn"}]]}], ",", 
       RowBox[{"Q2", "=", 
        RowBox[{
         SuperscriptBox["mp", "2"], "-", 
         SuperscriptBox["mn", "2"], "-", 
         RowBox[{"2", "mp", " ", 
          RowBox[{"(", 
           RowBox[{"mp", "-", "En"}], ")"}]}]}]}], ",", 
       RowBox[{"\[Beta]0", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["l0", "2"]]}]]}]}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["10", "16"], 
      SuperscriptBox["hc", "2"], 
      SuperscriptBox["GF", "2"], 
      SuperscriptBox["Vud", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}], 
            FractionBox["l0", "E\[Nu]"]}], "-", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["me", "2"], "+", "Q2"}], 
             RowBox[{"4", 
              SuperscriptBox["E\[Nu]", "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         FractionBox["mp", "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            FractionBox["\[Alpha]", "\[Pi]"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Delta]v", "[", "\[Beta]0", "]"}], "+", 
              RowBox[{"\[Delta]sd\[Epsilon]", "[", 
               RowBox[{"l0", ",", "\[Epsilon]", ",", "me"}], "]"}], "+", 
              RowBox[{"\[Delta]2p", "[", 
               RowBox[{"E\[Nu]", ",", "l0", ",", "En", ",", "mn", ",", "me"}],
                "]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], 
           FractionBox["l0", "E\[Nu]"]}], ")"}], 
         FractionBox["mp", "\[Pi]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["gV", "2"], "+", 
             SuperscriptBox["gA", "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["E0", "E\[Nu]"]}], ")"}]}], ")"}], 
         FractionBox["mp", "\[Pi]"]}], "+", 
        RowBox[{
         FractionBox["\[Alpha]", "\[Pi]"], 
         FractionBox["mp", "\[Pi]"], 
         FractionBox["me", "E\[Nu]"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "+", 
           RowBox[{"3", 
            SuperscriptBox["gA", "2"]}]}], ")"}], 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]0", "2"]}]], 
          RowBox[{"4", "\[Beta]0"}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]0"}], 
           RowBox[{"1", "-", "\[Beta]0"}]], "]"}]}], "+", 
        RowBox[{"recoil", "[", 
         RowBox[{
         "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "E0", ",", 
          "E\[Nu]", ",", "Q2"}], "]"}], "+", 
        RowBox[{"WM", "[", 
         RowBox[{
         "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "\[Mu]V", ",",
           "E0", ",", "E\[Nu]", ",", "Q2"}], "]"}], "+", 
        RowBox[{
         SuperscriptBox["hc", 
          RowBox[{"-", "2"}]], 
         RowBox[{"FF", "[", 
          RowBox[{
          "mp", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",", 
           "E0", ",", "E\[Nu]", ",", "Q2"}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.956720877700779*^9, 3.956720881071883*^9}, {
   3.95675223245226*^9, 3.956752312785961*^9}, {3.956752397773983*^9, 
   3.956752399898246*^9}, {3.956752861309579*^9, 3.956752864447027*^9}, 
   3.956752916332712*^9, {3.956885359718032*^9, 3.956885372567791*^9}, {
   3.9568854520205793`*^9, 3.956885467235154*^9}, {3.956885571496131*^9, 
   3.9568856140401983`*^9}, {3.9568859144456673`*^9, 3.956885919420212*^9}, {
   3.9568864983793573`*^9, 3.956886499767721*^9}, {3.95688870729226*^9, 
   3.956888733889311*^9}, {3.956889119803487*^9, 3.956889158327456*^9}, 
   3.956893462287868*^9, {3.956896971742466*^9, 3.956897071763215*^9}, 
   3.956899993089593*^9, {3.956916832946179*^9, 3.956916833342651*^9}, {
   3.95693468925541*^9, 3.956934707617111*^9}, 3.9571830243932743`*^9, {
   3.984121394322517*^9, 3.984121427722192*^9}, 3.9841215410872974`*^9, 
   3.984121599913257*^9, {3.984122068756694*^9, 3.9841220736215773`*^9}, {
   3.9841221734839587`*^9, 3.984122180117524*^9}, 3.9841222324284067`*^9, {
   3.984260458535041*^9, 3.9842604988177423`*^9}, {3.984286712163108*^9, 
   3.984286719279703*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"5e27eecf-1582-49d8-80d6-fa53706d08ca"],

Cell[TextData[StyleBox["2-dimensional distribution in positron energy and \
angle",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
   3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
   3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989702431779*^9}, {
   3.956989796528986*^9, 3.9569898128435593`*^9}, {3.956990281466538*^9, 
   3.956990287917157*^9}, {3.956990485101461*^9, 3.956990495987494*^9}, {
   3.9569905313111486`*^9, 3.956990564823824*^9}, 3.956990726708735*^9, 
   3.9573491734271173`*^9},ExpressionUUID->"d619996c-14cf-4cb8-8502-\
2f5538878984"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"result2D", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "Ee_", ",", "f_", ",", 
     "hc_", ",", "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", "16"], 
    SuperscriptBox["hc", "2"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    SuperscriptBox["GF", "2"], 
    SuperscriptBox["Vud", "2"], 
    FractionBox["mp", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["E\[Nu]", "2"]}]], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"mp", "+", "E\[Nu]", "-", "Ee"}]}], ",", 
        RowBox[{"E0", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mp", "2"]}], 
          RowBox[{"2", "mn"}]]}], ",", 
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"mp", " ", "E\[Nu]"}], "-", 
          RowBox[{"mn", " ", "E0"}]}]}], ",", 
        RowBox[{"s", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "+", 
          RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
        RowBox[{"\[CapitalSigma]", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"me", "-", "mn"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"me", "+", "mn"}], ")"}], "2"]}], ")"}]}]}], ",", 
        RowBox[{"Q2", "=", 
         RowBox[{
          SuperscriptBox["mp", "2"], "-", 
          SuperscriptBox["mn", "2"], "-", 
          RowBox[{"2", "mp", " ", 
           RowBox[{"(", 
            RowBox[{"Ee", "-", "E\[Nu]"}], ")"}]}]}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["Ee", "2"]]}]]}], ",", 
        RowBox[{"cos\[Delta]", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["E\[Nu]", "2"], "-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Ee", "2"], "-", 
             SuperscriptBox["me", "2"]}], ")"}], "-", 
           SuperscriptBox["f", "2"]}], 
          RowBox[{"2", "f", " ", 
           SqrtBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Ee", "2"], "-", 
              SuperscriptBox["me", "2"]}], ")"}]]}]]}], ",", 
        RowBox[{"l2", "=", 
         RowBox[{
          SuperscriptBox["l0", "2"], "-", 
          SuperscriptBox["f", "2"]}]}], ",", 
        RowBox[{"g", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", " ", "cos\[Delta]"}], "-", 
             RowBox[{"\[Beta]", " ", "l0"}]}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}], 
           SuperscriptBox["f", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["cos\[Delta]", "2"]}], ")"}]}]}]}]}], "}"}], ",", 
      
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"f", " ", "\[Beta]"}], "g"]}], "E\[Nu]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]", " ", "l0"}], "-", 
           RowBox[{"f", " ", "cos\[Delta]"}], "-", 
           RowBox[{"f", 
            FractionBox[
             RowBox[{"f", "-", 
              RowBox[{"\[Beta]", " ", "l0", " ", "cos\[Delta]"}]}], 
             RowBox[{"2", "\[Beta]", " ", "Ee"}]], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mn", "2"], "l2"]}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "+", 
           SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["f", "2"], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"f", " ", "\[Beta]"}], 
             RowBox[{"2", " ", "g"}]], "mp", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", " ", "l0"}], "-", 
              RowBox[{"f", " ", "cos\[Delta]"}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["f", "4"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mn", "2"], "l2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox["f", "2"], "g"], " ", "mp", 
            FractionBox[
             RowBox[{"f", "-", 
              RowBox[{"\[Beta]", " ", "l0", " ", "cos\[Delta]"}]}], 
             RowBox[{"4", "Ee"}]], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mn", "2"], "l2"]}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["E\[Nu]", "2"]}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", "-", "Ee"}], "4"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"l0", "+", "f"}], 
           RowBox[{"l0", "-", "f"}]], "]"}]}], "-", 
        RowBox[{
         FractionBox["f", 
          RowBox[{"4", "\[Beta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "-", 
        RowBox[{
         FractionBox["f", 
          RowBox[{"4", " ", 
           SuperscriptBox["g", 
            FractionBox["3", "2"]], 
           SuperscriptBox["Ee", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"l0", "-", 
            RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}], "-", 
            SqrtBox["g"]}], 
           RowBox[{"l0", "-", 
            RowBox[{"\[Beta]", " ", "f", " ", "cos\[Delta]"}], "+", 
            SqrtBox["g"]}]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E\[Nu]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "g", " ", 
               SuperscriptBox["Ee", "2"]}], "+", 
              RowBox[{"\[Beta]", " ", "Ee", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]", " ", "l0"}], "-", 
                 RowBox[{"f", " ", "cos\[Delta]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l2", "-", 
                 SuperscriptBox["mn", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "f", " ", 
               SuperscriptBox["me", "2"], 
               RowBox[{"(", 
                RowBox[{"f", "-", 
                 RowBox[{"\[Beta]", " ", "cos\[Delta]", " ", "l0"}]}], 
                ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["mp", 
                RowBox[{"2", "E\[Nu]"}]], "E\[Nu]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "g", " ", 
                  SuperscriptBox["Ee", "2"]}], " ", "+", 
                 RowBox[{"\[Beta]", " ", "Ee", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Beta]", " ", "l0"}], "-", 
                    RowBox[{"f", " ", "cos\[Delta]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"l2", "-", 
                    SuperscriptBox["mn", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "f", " ", 
                  SuperscriptBox["me", "2"], 
                  RowBox[{"(", 
                   RowBox[{"f", "-", 
                    RowBox[{"\[Beta]", " ", "cos\[Delta]", " ", "l0"}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"mn", " ", "E0"}], "-", 
                 RowBox[{"mp", " ", "E\[Nu]"}]}], ")"}], " ", "Ee", " ", 
               "g"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Beta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
         FractionBox[
          RowBox[{"2", "f"}], 
          RowBox[{"l2", "-", 
           SuperscriptBox["mn", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E\[Nu]", " ", "Ee", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "+", 
              SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Ee", "-", "E\[Nu]"}], ")"}], "2"], "-", 
              SuperscriptBox["f", "2"], "-", 
              SuperscriptBox["me", "2"]}], "4"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gV", "2"], "-", 
              SuperscriptBox["gA", "2"]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.956751311973534*^9, 3.9567515225830383`*^9}, {
   3.95675167325611*^9, 3.9567516758180723`*^9}, {3.956752084608975*^9, 
   3.9567520862565536`*^9}, 3.956752224870207*^9, {3.956752817790545*^9, 
   3.956752825440583*^9}, 3.956884548289222*^9, 3.9568846305065527`*^9, {
   3.9568934458399487`*^9, 3.956893465415197*^9}, {3.956897032404944*^9, 
   3.956897035098545*^9}, {3.95689709064122*^9, 3.956897091078133*^9}, {
   3.956897479203393*^9, 3.956897593619349*^9}, 3.956897627619371*^9, {
   3.9568976917283697`*^9, 3.956897694646062*^9}, 3.956899993262623*^9, {
   3.95694115291263*^9, 3.95694115360882*^9}, {3.956990499729911*^9, 
   3.956990523646632*^9}, {3.956990614482211*^9, 3.956990625972536*^9}, {
   3.9572613460116043`*^9, 3.957261349012005*^9}, 3.9573630234854727`*^9, {
   3.9671488703760777`*^9, 3.967148875713773*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"2a789021-b2d0-4801-8f82-a1c2fd47500f"],

Cell[TextData[StyleBox["3-dimensional distribution in positron energy, angle, \
and photon energy",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
   3.7911396173739843`*^9, 3.791139649418229*^9}, {3.95698957804177*^9, 
   3.956989590321772*^9}, {3.9569896774704437`*^9, 3.956989702431779*^9}, {
   3.956989796528986*^9, 3.9569898128435593`*^9}, {3.956990281466538*^9, 
   3.956990287917157*^9}, {3.956990485101461*^9, 3.956990495987494*^9}, {
   3.9569905313111486`*^9, 3.956990564823824*^9}, 3.956990726708735*^9, 
   3.9573491734271173`*^9, {3.984259529696117*^9, 
   3.9842595402001343`*^9}},ExpressionUUID->"ed64eb34-7284-4e5f-8caa-\
1f49a8f03d03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"result3D", "[", 
    RowBox[{
    "mp_", ",", "mn_", ",", "me_", ",", "gV_", ",", "gA_", ",", "rV2_", ",", 
     "rA2_", ",", "\[Mu]V_", ",", "E\[Nu]_", ",", "Ee_", ",", "E\[Gamma]_", ",",
      "f_", ",", "hc_", ",", "GF_", ",", "Vud_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["10", "16"], 
    SuperscriptBox["hc", "2"], 
    FractionBox["\[Alpha]", "\[Pi]"], 
    SuperscriptBox["GF", "2"], 
    SuperscriptBox["Vud", "2"], 
    FractionBox["mp", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["E\[Nu]", "2"]}]], 
    FractionBox["1", "E\[Gamma]"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l0", "=", 
         RowBox[{"mp", "+", "E\[Nu]", "-", "Ee"}]}], ",", 
        RowBox[{"E0", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], "+", 
           SuperscriptBox["me", "2"], "-", 
           SuperscriptBox["mp", "2"]}], 
          RowBox[{"2", "mn"}]]}], ",", 
        RowBox[{"\[Beta]", "=", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["Ee", "2"]]}]]}], ",", 
        RowBox[{"\[Theta]", "=", 
         FractionBox["me", "Ee"]}], ",", 
        RowBox[{"l2", "=", 
         RowBox[{
          SuperscriptBox["l0", "2"], "-", 
          SuperscriptBox["f", "2"]}]}], ",", 
        RowBox[{"\[Sigma]", "=", 
         RowBox[{
          RowBox[{
           FractionBox["me", "Ee"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["E\[Nu]", "2"], "-", 
             SuperscriptBox["f", "2"], "-", 
             SuperscriptBox["Ee", "2"], "+", 
             SuperscriptBox["me", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l2", "-", 
             SuperscriptBox["mn", "2"], "-", 
             RowBox[{"2", " ", "E\[Gamma]", " ", "l0"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "E\[Gamma]", " ", "me", " ", 
           SuperscriptBox["f", "2"]}]}]}], ",", 
        RowBox[{"d", "=", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], 
           SuperscriptBox["me", "2"], " ", 
           SuperscriptBox["E\[Nu]", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"l2", "-", 
                SuperscriptBox["mn", "2"]}], ")"}], "2"], "+", 
             RowBox[{"4", 
              SuperscriptBox["E\[Gamma]", "2"], "l2"}], "-", 
             RowBox[{"4", "l0", " ", "E\[Gamma]", 
              RowBox[{"(", 
               RowBox[{"l2", "-", 
                SuperscriptBox["mn", "2"]}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["E\[Nu]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], 
                  SuperscriptBox["Ee", "2"]}], "-", 
                 SuperscriptBox["f", "2"]}], 
                RowBox[{"2", "\[Beta]", " ", "E\[Nu]", " ", "Ee"}]], ")"}], 
              "2"]}], ")"}]}], "+", 
          FractionBox[
           SuperscriptBox["\[Sigma]", "2"], "4"]}]}]}], "}"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"E\[Gamma]", " ", "E\[Nu]", " ", 
              SuperscriptBox["f", "4"], " ", 
              SuperscriptBox["\[Theta]", "2"], " ", 
              SuperscriptBox["me", "2"], " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"Ee", "+", "E\[Gamma]"}], ")"}]}], 
             SuperscriptBox["d", 
              RowBox[{"3", "/", "2"}]]]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"E\[Nu]", " ", 
              SuperscriptBox["f", "2"], "\[Theta]"}], 
             SqrtBox["d"]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Ee", "+", "E\[Gamma]"}], ")"}], "2"], "+", 
              SuperscriptBox["Ee", "2"]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ee", "+", "E\[Gamma]"}], ")"}], " ", "E\[Nu]"}], 
            RowBox[{"2", " ", "E\[Gamma]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "+", 
           SuperscriptBox["gA", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Theta]", "2"], 
                SuperscriptBox["f", "4"], 
                SuperscriptBox["me", "2"], " ", "\[Sigma]", " ", 
                "E\[Gamma]"}], 
               RowBox[{"2", 
                SuperscriptBox["d", 
                 RowBox[{"3", "/", "2"}]]}]], "-", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox["f", "2"], "me"}], 
                RowBox[{"2", 
                 SqrtBox["d"], " "}]], 
               FractionBox[
                RowBox[{"Ee", "+", "E\[Gamma]"}], "Ee"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mp", " ", 
               RowBox[{"(", 
                RowBox[{"E\[Nu]", "-", "Ee", "-", "E\[Gamma]"}], ")"}]}], "-", 
              RowBox[{"mn", " ", "E0"}], "+", " ", 
              SuperscriptBox["me", "2"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"E\[Nu]", "-", "Ee", "-", "E\[Gamma]"}], "4"], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["f", "2"], "\[Theta]"}], 
             RowBox[{"4", 
              SqrtBox["d"], " "}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"E\[Nu]", "-", "Ee"}], ")"}], "2"], "-", 
                 SuperscriptBox["f", "2"]}], ")"}], "Ee"}], "+", 
              RowBox[{
               SuperscriptBox["me", "2"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "E\[Gamma]"}], "-", "Ee"}], ")"}]}]}], ")"}]}], 
           "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"E\[Nu]", "-", "Ee"}], ")"}], "2"], "-", 
             SuperscriptBox["f", "2"], "-", 
             SuperscriptBox["me", "2"]}], 
            RowBox[{"8", "E\[Gamma]"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gV", "2"], "-", 
           SuperscriptBox["gA", "2"]}], ")"}]}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.956751311973534*^9, 3.9567515225830383`*^9}, {
   3.95675167325611*^9, 3.9567516758180723`*^9}, {3.956752084608975*^9, 
   3.9567520862565536`*^9}, 3.956752224870207*^9, {3.956752817790545*^9, 
   3.956752825440583*^9}, 3.956884548289222*^9, 3.9568846305065527`*^9, {
   3.9568934458399487`*^9, 3.956893465415197*^9}, {3.956897032404944*^9, 
   3.956897035098545*^9}, {3.95689709064122*^9, 3.956897091078133*^9}, {
   3.956897479203393*^9, 3.956897593619349*^9}, 3.956897627619371*^9, {
   3.9568976917283697`*^9, 3.956897694646062*^9}, 3.956899993262623*^9, {
   3.95694115291263*^9, 3.95694115360882*^9}, {3.956990499729911*^9, 
   3.956990523646632*^9}, {3.956990614482211*^9, 3.956990625972536*^9}, {
   3.9572613460116043`*^9, 3.957261349012005*^9}, 3.9573630234854727`*^9, {
   3.9671488703760777`*^9, 3.967148875713773*^9}, {3.984259578148638*^9, 
   3.9842597345532084`*^9}, {3.984259944153887*^9, 3.98426001010527*^9}, {
   3.984260053510071*^9, 3.984260140622025*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d18b7469-e68d-4da3-b5f4-0943391e27d0"],

Cell[TextData[StyleBox["Results for typical kinematics",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.957276314381393*^9, 3.957276352307132*^9}, {
  3.957349298466145*^9, 3.957349298888661*^9}, {3.9573658192570057`*^9, 
  3.957365827567279*^9}},ExpressionUUID->"68725507-63bd-4799-97e5-\
d7a93541d800"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "s"], "->", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["mp", "2"], "+", 
        RowBox[{"2", "mp", " ", "E\[Nu]"}]}]]}], ",", 
     RowBox[{"s", "->", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
     RowBox[{"mn", "->", "0.93956542052"}], ",", 
     RowBox[{"mp", "->", "0.93827208816"}], ",", 
     RowBox[{"me", "->", "0.00051099891"}], ",", 
     RowBox[{"gV", "->", "1.02499"}], ",", 
     RowBox[{"gA", "->", 
      RowBox[{"1.27559", " ", "1.02499"}]}], ",", 
     RowBox[{"E\[Nu]", "->", "0.005"}], ",", 
     RowBox[{"Ee", "->", "0.002"}], ",", 
     RowBox[{"f", "->", "0.0035"}], ",", 
     RowBox[{"E\[Gamma]", "\[Rule]", "0.0016965"}], ",", 
     RowBox[{"\[Epsilon]", "->", 
      RowBox[{"3", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]]}]}], ",", 
     RowBox[{"\[Delta]gV", "->", "0.00013"}], ",", 
     RowBox[{"\[Delta]gA", "->", 
      RowBox[{"0.00131", "*", "1.02499"}]}], ",", 
     RowBox[{"\[Mu]V", "->", "4.7058900"}], ",", 
     RowBox[{"hc", "->", "0.19732699804"}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["hc", "2"]], "->", 
      SuperscriptBox["0.19732699804", 
       RowBox[{"-", "2"}]]}], ",", 
     RowBox[{"rV2", "->", "0.5775787348982814"}], ",", 
     RowBox[{"\[Delta]rV2", "->", "0.0023897466005291133"}], ",", 
     RowBox[{"rA2", "->", "0.48"}], ",", 
     RowBox[{"\[Delta]rA2", "->", "0.14"}], ",", 
     RowBox[{"Vud", "->", "0.97348"}], ",", 
     RowBox[{"\[Delta]Vud", "->", "0.00031"}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.1663788", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]]}]}], " ", ",", 
     RowBox[{"\[Alpha]", "->", 
      FractionBox["1", 
       RowBox[{"137.035999084", "+", 
        FractionBox["1", 
         RowBox[{"3", "\[Pi]"}]]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9573548602644167`*^9, 3.957354906026442*^9}, {
   3.957363049435501*^9, 3.957363062755361*^9}, 3.97028510639247*^9, 
   3.970285319572287*^9, 3.972685125467904*^9, 3.9832523823515253`*^9, {
   3.984260201587098*^9, 3.984260207126378*^9}, {3.984260362263178*^9, 
   3.9842603656226387`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"536461ce-749b-4dda-bea3-b3dcfa250365"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"resultLOphoton", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "E\[Gamma]", ",", "hc", ",", 
    "GF", ",", "Vud", ",", "\[Alpha]"}], "]"}], "//.", "subs"}]], "Input",
 CellChangeTimes->{{3.9842867331109457`*^9, 3.98428676433549*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"72445290-1945-4256-8e90-aabb0839c581"],

Cell[BoxData["297501.6794723769`"], "Output",
 CellChangeTimes->{
  3.9953182442025623`*^9, 3.99531829987632*^9, 3.995318909480124*^9, 
   3.9953189701905537`*^9, 3.995319148152688*^9, 3.995319375526743*^9, 
   3.995319594455319*^9, 3.99531968642811*^9, 3.995319733251358*^9, 
   3.9953199912344007`*^9, 3.9953200225793047`*^9, 3.995320105862108*^9, 
   3.995320156791514*^9, {3.995320246276885*^9, 3.995320264630352*^9}, 
   3.9953203033373117`*^9, 3.995320366602096*^9, 3.995320543343453*^9, 
   3.9953208125265903`*^9, 3.995320898007164*^9, {3.9953210106996613`*^9, 
   3.995321025946743*^9}, 3.995321100640706*^9, 3.995321248779399*^9, 
   3.995321316173978*^9, {3.9953213604880943`*^9, 3.995321395481222*^9}, 
   3.9953214657604637`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"be042412-5715-459c-bacd-4f44c840f53e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"result3D", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "E\[Gamma]", ",", "f", ",", 
    "hc", ",", "GF", ",", "Vud", ",", "\[Alpha]"}], "]"}], "//.", 
  "subs"}]], "Input",
 CellChangeTimes->{{3.957354806869321*^9, 3.9573548308329573`*^9}, {
  3.9573549090398006`*^9, 3.957354909494163*^9}, {3.984260182020287*^9, 
  3.9842602112490673`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c22248cf-9efa-4099-a736-f6943d2176ae"],

Cell[BoxData["1.69942874536539`*^7"], "Output",
 CellChangeTimes->{
  3.995318244221552*^9, 3.995318300032514*^9, 3.99531890948752*^9, 
   3.995318970205571*^9, 3.995319148160783*^9, 3.995319375533996*^9, 
   3.995319594462295*^9, 3.995319686435446*^9, 3.9953197332930717`*^9, 
   3.995319991249815*^9, 3.995320022587304*^9, 3.995320105871626*^9, 
   3.9953201568059196`*^9, {3.995320246321125*^9, 3.995320264693935*^9}, 
   3.995320303345316*^9, 3.995320366618071*^9, 3.995320543885354*^9, 
   3.995320812610326*^9, 3.995320898016177*^9, {3.995321010713627*^9, 
   3.995321026038389*^9}, 3.9953211006547003`*^9, 3.995321248825667*^9, 
   3.995321316211956*^9, {3.995321360502615*^9, 3.995321395497836*^9}, 
   3.995321465774152*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"35f5ef85-0610-41d4-9e80-283c5c816f0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"result2D", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "f", ",", "hc", ",", "GF", ",", 
    "Vud", ",", "\[Alpha]"}], "]"}], "//.", "subs"}]], "Input",
 CellChangeTimes->{{3.957354806869321*^9, 3.9573548308329573`*^9}, {
  3.9573549090398006`*^9, 3.957354909494163*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"fabc66e9-3a2c-425d-a69a-b1718828d513"],

Cell[BoxData["488.584849392047`"], "Output",
 CellChangeTimes->{
  3.995318244335381*^9, 3.995318300117127*^9, 3.995318909521142*^9, 
   3.99531897026565*^9, 3.9953191482075872`*^9, 3.995319375572349*^9, 
   3.9953195945037613`*^9, 3.995319686442438*^9, 3.995319733300334*^9, 
   3.995319991314425*^9, 3.995320022626165*^9, 3.9953201059213676`*^9, 
   3.995320156877653*^9, {3.995320246331712*^9, 3.995320264702964*^9}, 
   3.9953203033956738`*^9, 3.995320366685214*^9, 3.995320543926919*^9, 
   3.995320812696946*^9, 3.995320898063108*^9, {3.995321010786956*^9, 
   3.9953210260575523`*^9}, 3.9953211007223988`*^9, 3.9953212488337107`*^9, 
   3.995321316220603*^9, {3.995321360583453*^9, 3.99532139557073*^9}, 
   3.995321465839493*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"20696f6d-1421-4dec-854b-ba2bc12c534c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"resultinelastic", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "hc", ",", "GF", ",", "Vud", ",",
     "\[Alpha]"}], "]"}], "//.", "subs"}]], "Input",
 CellChangeTimes->{{3.957354809527762*^9, 3.957354831113174*^9}, 
   3.957354911459835*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"ff36dce1-6738-4cf2-b67c-76b8c04d1f30"],

Cell[BoxData["2.927685636071015`"], "Output",
 CellChangeTimes->{
  3.9953182443517237`*^9, 3.995318300132804*^9, 3.99531891515767*^9, 
   3.995318970279297*^9, 3.9953191482150307`*^9, 3.995319375580574*^9, 
   3.9953195945105877`*^9, 3.9953196864837418`*^9, 3.9953197333417673`*^9, 
   3.995319991322277*^9, 3.995320022633171*^9, 3.9953201059312963`*^9, 
   3.9953201568902617`*^9, {3.9953202463756104`*^9, 3.9953202647583103`*^9}, 
   3.995320303404323*^9, 3.995320366698842*^9, 3.995320543939876*^9, 
   3.995320812711214*^9, 3.9953208980721397`*^9, {3.995321010797267*^9, 
   3.995321026163603*^9}, 3.995321100864955*^9, 3.995321248872754*^9, 
   3.995321316252594*^9, {3.9953213606664467`*^9, 3.995321395583543*^9}, 
   3.995321465852892*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"d9b8b1de-500b-40fe-8d1d-e2baeba2581d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "s"], "->", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["mp", "2"], "+", 
        RowBox[{"2", "mp", " ", "E\[Nu]"}]}]]}], ",", 
     RowBox[{"s", "->", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       RowBox[{"2", "mp", " ", "E\[Nu]"}]}]}], ",", 
     RowBox[{"mn", "->", "0.93956542052"}], ",", 
     RowBox[{"mp", "->", "0.93827208816"}], ",", 
     RowBox[{"m\[Pi]", "->", "0.13957039"}], ",", 
     RowBox[{"me", "->", "0.00051099891"}], ",", 
     RowBox[{"gV", "->", "1.02499"}], ",", 
     RowBox[{"gA", "->", 
      RowBox[{"1.27559", " ", "1.02499"}]}], ",", 
     RowBox[{"E\[Nu]", "->", "0.005"}], ",", 
     RowBox[{"Ee", "->", "0.00368"}], ",", 
     RowBox[{"\[Epsilon]", "->", 
      RowBox[{"3", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]]}]}], ",", 
     RowBox[{"\[Delta]gV", "->", "0.00013"}], ",", 
     RowBox[{"\[Delta]gA", "->", 
      RowBox[{"0.00131", "*", "1.02499"}]}], ",", 
     RowBox[{"\[Mu]V", "->", "4.7058900"}], ",", 
     RowBox[{"hc", "->", "0.19732699804"}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["hc", "2"]], "->", 
      SuperscriptBox["0.19732699804", 
       RowBox[{"-", "2"}]]}], ",", 
     RowBox[{"rV2", "->", "0.5775787348982814"}], ",", 
     RowBox[{"\[Delta]rV2", "->", "0.0023897466005291133"}], ",", 
     RowBox[{"rA2", "->", "0.48"}], ",", 
     RowBox[{"\[Delta]rA2", "->", "0.14"}], ",", 
     RowBox[{"Vud", "->", "0.97348"}], ",", 
     RowBox[{"\[Delta]Vud", "->", "0.00031"}], ",", 
     RowBox[{"GF", "->", 
      RowBox[{"1.1663788", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]]}]}], " ", ",", 
     RowBox[{"\[Alpha]", "->", 
      FractionBox["1", 
       RowBox[{"137.035999084", "+", 
        FractionBox["1", 
         RowBox[{"3", "\[Pi]"}]]}]]}], ",", 
     RowBox[{"Z\[Pi]", "\[Rule]", "0.8"}], ",", 
     RowBox[{"c4", "->", "1.29"}], ",", 
     RowBox[{"h", "->", "1.63"}], ",", 
     RowBox[{"g1", "->", 
      RowBox[{"-", "3.08"}]}], ",", 
     RowBox[{"\[CapitalDelta]0", "->", "0.293"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9573548602644167`*^9, 3.9573549343352327`*^9}, {
   3.9573630494402857`*^9, 3.957363085634122*^9}, 3.9702851063976183`*^9, 
   3.9702853195749283`*^9, 3.972685121682084*^9, 3.983252379884451*^9, {
   3.9841100575854683`*^9, 3.9841100664656277`*^9}, {3.9952676685197697`*^9, 
   3.995267673961906*^9}, {3.995267906406764*^9, 3.995267925478017*^9}, {
   3.995268266511352*^9, 3.99526829170807*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"2cbf8a02-1750-4f84-9655-d4c11e0dabf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"resultelastic", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "\[Epsilon]", ",", "hc", ",", 
    "GF", ",", "Vud", ",", "\[Alpha]"}], "]"}], "//.", "subs2"}]], "Input",
 CellChangeTimes->{{3.95735481169137*^9, 3.95735483135848*^9}, {
  3.9573549122462673`*^9, 3.957354912603985*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"98589300-6c8e-46d1-ae6f-2ee444419665"],

Cell[BoxData[
 RowBox[{"-", "1645.5266003192269`"}]], "Output",
 CellChangeTimes->{
  3.9953182444965477`*^9, 3.9953183002770367`*^9, 3.995318915765505*^9, 
   3.995318970372972*^9, 3.9953191482663183`*^9, 3.9953193756424513`*^9, 
   3.995319594560381*^9, 3.995319686530983*^9, 3.9953197333890667`*^9, 
   3.995319991374935*^9, 3.995320022680438*^9, 3.9953201059876328`*^9, 
   3.995320156983218*^9, {3.995320246422967*^9, 3.9953202648189363`*^9}, 
   3.995320303486643*^9, 3.995320366816257*^9, 3.995320544015113*^9, 
   3.9953208129347*^9, 3.995320898132373*^9, {3.995321010923396*^9, 
   3.995321026241721*^9}, 3.9953211010228767`*^9, 3.995321248930254*^9, 
   3.9953213162910547`*^9, {3.99532136077839*^9, 3.995321395694077*^9}, 
   3.9953214659403763`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"af54154a-52a5-4153-b458-47da1ead0e20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"resultEM", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "\[Epsilon]", ",", "hc", ",", 
    "GF", ",", "Vud", ",", "\[Alpha]"}], "]"}], "//.", "subs2"}]], "Input",
 CellChangeTimes->{{3.957354814035212*^9, 3.957354831758215*^9}, 
   3.957354915304707*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"7876b650-4285-4284-ad84-98534c628c64"],

Cell[BoxData[
 RowBox[{"-", "531.8550142335282`"}]], "Output",
 CellChangeTimes->{
  3.995318244593478*^9, 3.995318300295515*^9, 3.995318915777253*^9, 
   3.995318970433514*^9, 3.995319148302238*^9, 3.995319375649452*^9, 
   3.995319594602798*^9, 3.995319686542316*^9, 3.995319733396443*^9, 
   3.995319991387539*^9, 3.995320022720695*^9, 3.9953201059961042`*^9, 
   3.995320156996971*^9, {3.995320246431323*^9, 3.9953202648305693`*^9}, 
   3.995320303495433*^9, 3.995320366896832*^9, 3.99532054402623*^9, 
   3.9953208130410433`*^9, 3.995320898178277*^9, {3.9953210109978933`*^9, 
   3.995321026329549*^9}, 3.9953211010505047`*^9, 3.99532124895152*^9, 
   3.9953213162985992`*^9, {3.9953213607941628`*^9, 3.9953213957102633`*^9}, 
   3.9953214660038033`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"5b432a31-d249-4e35-a43e-3d9a1a717c02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"resultEMstatic", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "\[Epsilon]", ",", "hc", ",", 
    "GF", ",", "Vud", ",", "\[Alpha]"}], "]"}], "//.", "subs2"}]], "Input",
 CellChangeTimes->{{3.957354814035212*^9, 3.957354831758215*^9}, 
   3.957354915304707*^9, {3.96804065092413*^9, 3.9680406517180862`*^9}, 
   3.968056681201111*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"7fb4e78c-acdd-476d-ab89-a4140a8167e0"],

Cell[BoxData[
 RowBox[{"-", "497.5825839401729`"}]], "Output",
 CellChangeTimes->{
  3.995318244608315*^9, 3.995318300380122*^9, 3.995318915831851*^9, 
   3.9953189704462547`*^9, 3.995319148309196*^9, 3.995319375689324*^9, 
   3.995319594609717*^9, 3.9953196865824747`*^9, 3.995319733403348*^9, 
   3.995319991427084*^9, 3.995320022727593*^9, 3.995320106037058*^9, 
   3.995320157057982*^9, {3.995320246472766*^9, 3.9953202648837233`*^9}, 
   3.995320303533367*^9, 3.9953203669141207`*^9, 3.995320544075553*^9, 
   3.995320813056408*^9, 3.995320898185347*^9, {3.995321011082004*^9, 
   3.995321026340646*^9}, 3.995321101164909*^9, 3.995321249009006*^9, 
   3.9953213163322067`*^9, {3.995321360969282*^9, 3.995321395807032*^9}, 
   3.9953214660171022`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e036cacc-0a98-45fc-9ed5-2108a56c6473"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pions", "[", 
   RowBox[{
   "m\[Pi]", ",", "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", 
    "E\[Nu]", ",", "Ee", ",", "hc", ",", "GF", ",", "Vud", ",", "\[Alpha]", ",",
     "Z\[Pi]", ",", "c4"}], "]"}], "//.", "subs2"}]], "Input",
 CellChangeTimes->{{3.9839218103916664`*^9, 3.9839218395800176`*^9}, 
   3.9839234539432983`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"1b7020a5-7fbd-45a1-91bd-97edd395f204"],

Cell[BoxData[
 RowBox[{"-", "6.756136596299714`"}]], "Output",
 CellChangeTimes->{
  3.99531824472727*^9, 3.995318300394073*^9, 3.9953189158427687`*^9, 
   3.995318970500615*^9, 3.995319148315879*^9, 3.9953193756960297`*^9, 
   3.9953195946161118`*^9, 3.9953196865907707`*^9, 3.995319733411304*^9, 
   3.995319991435144*^9, 3.9953200227338247`*^9, 3.995320106046178*^9, 
   3.9953201571789217`*^9, {3.995320246481368*^9, 3.995320264893099*^9}, 
   3.995320303540071*^9, 3.99532036697794*^9, 3.995320544088698*^9, 
   3.995320813162697*^9, 3.9953208982296467`*^9, {3.995321011097383*^9, 
   3.995321026395281*^9}, 3.995321101181988*^9, 3.995321249017242*^9, 
   3.995321316338489*^9, {3.995321361098895*^9, 3.995321395825389*^9}, 
   3.9953214660830936`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"2e16fca9-2ca6-48b2-82f6-ad6b598ce4b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deltas", "[", 
   RowBox[{
   "m\[Pi]", ",", "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", 
    "E\[Nu]", ",", "Ee", ",", "hc", ",", "GF", ",", "Vud", ",", "\[Alpha]", ",",
     "Z\[Pi]", ",", "\[CapitalDelta]0", ",", "h", ",", "g1"}], "]"}], "//.", 
  "subs2"}]], "Input",
 CellChangeTimes->{{3.995267640677581*^9, 3.995267663690377*^9}, {
  3.9952682553309937`*^9, 3.995268257664793*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"968ae494-c6ab-4280-ab51-e383086fdbf2"],

Cell[BoxData[
 RowBox[{"-", "2.2295892378301283`"}]], "Output",
 CellChangeTimes->{
  3.995318915898099*^9, 3.995318970554009*^9, 3.995319148354185*^9, 
   3.995319375732027*^9, 3.9953195946568203`*^9, 3.995319686630958*^9, 
   3.995319733451292*^9, 3.99531999147775*^9, 3.995320022741534*^9, 
   3.995320106085952*^9, 3.995320157275531*^9, {3.99532024651586*^9, 
   3.995320264938888*^9}, 3.9953203035786057`*^9, 3.995320367116034*^9, 
   3.9953205441372232`*^9, 3.995320813278879*^9, 3.995320898272954*^9, {
   3.995321011160372*^9, 3.995321026491611*^9}, 3.995321101275023*^9, 
   3.9953212490663967`*^9, 3.995321316374538*^9, {3.995321361155089*^9, 
   3.995321395885915*^9}, 3.99532146614895*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"a480caa4-e6ac-4650-8a79-8e6560a4c3be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"resultLO", "[", 
   RowBox[{
   "mp", ",", "mn", ",", "me", ",", "gV", ",", "gA", ",", "rV2", ",", "rA2", ",",
     "\[Mu]V", ",", "E\[Nu]", ",", "Ee", ",", "hc", ",", "GF", ",", "Vud"}], 
   "]"}], "//.", "subs2"}]], "Input",
 CellChangeTimes->{{3.957354816658115*^9, 3.957354832697303*^9}, 
   3.957354916105567*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"2dc1d53f-0a69-4388-8a14-6fd61852b176"],

Cell[BoxData["34816.192981132794`"], "Output",
 CellChangeTimes->{
  3.995318245073483*^9, 3.99531830046959*^9, 3.995318915987125*^9, 
   3.9953189706294603`*^9, 3.995319148400619*^9, 3.995319375773737*^9, 
   3.9953195947075453`*^9, 3.995319686683812*^9, 3.995319991530415*^9, 
   3.995320022793683*^9, 3.99532010613713*^9, 3.995320157368875*^9, {
   3.995320246561885*^9, 3.9953202649933443`*^9}, 3.9953203036296463`*^9, 
   3.995320367207206*^9, 3.99532054421498*^9, 3.9953208133622007`*^9, 
   3.995320898341228*^9, {3.995321011248707*^9, 3.995321026558241*^9}, 
   3.995321101355507*^9, 3.9953212491261578`*^9, 3.995321316415571*^9, {
   3.995321361204713*^9, 3.995321395954753*^9}, 3.995321466328115*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"ad97b2ca-00c0-4764-872c-3e9c775ce719"]
}, Open  ]]
},
WindowSize->{2495, 669},
WindowMargins->{{0, Automatic}, {131, Automatic}},
FrontEndVersion->"15.0 for Mac OS X x86 (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"774447b3-5322-40b2-9960-7e00336e90e7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 4680, 111, 224, "Text",ExpressionUUID->"b16b3d9f-f470-4df7-9aee-1c28fd0bcb7d"],
Cell[5237, 133, 340, 6, 45, "Text",ExpressionUUID->"425123bf-6aef-44a0-b1d7-6cb1938f6f4b"],
Cell[5580, 141, 4325, 88, 504, "Input",ExpressionUUID->"da8c5c1c-7a74-46c7-8b09-d35866914d24"],
Cell[9908, 231, 364, 7, 45, "Text",ExpressionUUID->"82ff0657-b848-4bfa-b689-10e51759c2a7"],
Cell[10275, 240, 3594, 106, 138, "Input",ExpressionUUID->"a3474585-6dd0-45ee-b2b6-094e9291bfe6"],
Cell[13872, 348, 397, 7, 70, "Text",ExpressionUUID->"e87fa83f-f9bc-4a49-94e6-7e1cc21cc2e6"],
Cell[14272, 357, 4424, 111, 70, "Input",ExpressionUUID->"0b0a9363-7d68-43bb-a5a3-7c72f06fd558"],
Cell[18699, 470, 413, 7, 70, "Text",ExpressionUUID->"693baa70-d3f7-4e3b-aed7-8c4aa4233503"],
Cell[19115, 479, 14849, 411, 70, "Input",ExpressionUUID->"c0968d0c-c985-49fc-9738-f26399df0038"],
Cell[33967, 892, 341, 6, 70, "Text",ExpressionUUID->"adbd4d3a-cb2c-4857-8c92-16bb478b6b6f"],
Cell[34311, 900, 518, 15, 70, "Input",ExpressionUUID->"8cb0414c-2976-4bcc-a09f-9d6afa54436f"],
Cell[34832, 917, 383, 6, 70, "Text",ExpressionUUID->"11a118d0-a186-4511-87e6-d7f97c2d16f9"],
Cell[35218, 925, 5902, 152, 70, "Input",ExpressionUUID->"5a765798-0ad1-42a7-80f6-ea9d6f072af0"],
Cell[41123, 1079, 444, 7, 70, "Text",ExpressionUUID->"efa93ba7-7922-4c79-9892-78f1e893814a"],
Cell[41570, 1088, 9561, 259, 70, "Input",ExpressionUUID->"8d22bcd8-a092-4f72-93d7-745eb2ad0ece"],
Cell[51134, 1349, 7092, 170, 70, "Input",ExpressionUUID->"731aec05-586d-4cd8-971f-073aaaff4b53"],
Cell[58229, 1521, 527, 8, 70, "Text",ExpressionUUID->"e84ebec1-99f8-423d-a7df-5a0db180f27a"],
Cell[58759, 1531, 6836, 200, 70, "Input",ExpressionUUID->"cabd0e85-20db-4464-90a1-28083654ee2c"],
Cell[65598, 1733, 437, 8, 70, "Text",ExpressionUUID->"16afd9ed-ed46-470c-b80c-1759d8fe8c1b"],
Cell[66038, 1743, 15879, 402, 70, "Input",ExpressionUUID->"41ef78c6-1050-4cc4-9ab6-ebb06147a6a9"],
Cell[81920, 2147, 497, 8, 70, "Text",ExpressionUUID->"6e125e4f-2c58-416c-9d94-6c4b05af6421"],
Cell[82420, 2157, 24507, 667, 70, "Input",ExpressionUUID->"54b6c361-3345-47af-aa6d-1906104de9d7"],
Cell[106930, 2826, 482, 8, 70, "Text",ExpressionUUID->"2a6f07b8-4910-4fe0-bc5c-6080fd0a5414"],
Cell[107415, 2836, 21136, 499, 70, "Input",ExpressionUUID->"5c506ffe-d608-46a5-a7c2-b0f6a3115eef"],
Cell[128554, 3337, 544, 8, 70, "Text",ExpressionUUID->"60945543-8be1-41b6-8a05-813a779ec3c8"],
Cell[129101, 3347, 5671, 143, 70, "Input",ExpressionUUID->"5e27eecf-1582-49d8-80d6-fa53706d08ca"],
Cell[134775, 3492, 632, 10, 70, "Text",ExpressionUUID->"d619996c-14cf-4cb8-8502-2f5538878984"],
Cell[135410, 3504, 11394, 305, 70, "Input",ExpressionUUID->"2a789021-b2d0-4801-8f82-a1c2fd47500f"],
Cell[146807, 3811, 700, 11, 70, "Text",ExpressionUUID->"ed64eb34-7284-4e5f-8caa-1f49a8f03d03"],
Cell[147510, 3824, 8101, 207, 70, "Input",ExpressionUUID->"d18b7469-e68d-4da3-b5f4-0943391e27d0"],
Cell[155614, 4033, 304, 5, 70, "Text",ExpressionUUID->"68725507-63bd-4799-97e5-d7a93541d800"],
Cell[155921, 4040, 2399, 59, 70, "Input",ExpressionUUID->"536461ce-749b-4dda-bea3-b3dcfa250365"],
Cell[CellGroupData[{
Cell[158345, 4103, 448, 8, 70, "Input",ExpressionUUID->"72445290-1945-4256-8e90-aabb0839c581"],
Cell[158796, 4113, 821, 12, 70, "Output",ExpressionUUID->"be042412-5715-459c-bacd-4f44c840f53e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159654, 4130, 558, 11, 70, "Input",ExpressionUUID->"c22248cf-9efa-4099-a736-f6943d2176ae"],
Cell[160215, 4143, 812, 12, 70, "Output",ExpressionUUID->"35f5ef85-0610-41d4-9e80-283c5c816f0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161064, 4160, 486, 9, 70, "Input",ExpressionUUID->"fabc66e9-3a2c-425d-a69a-b1718828d513"],
Cell[161553, 4171, 816, 12, 70, "Output",ExpressionUUID->"20696f6d-1421-4dec-854b-ba2bc12c534c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162406, 4188, 456, 9, 70, "Input",ExpressionUUID->"ff36dce1-6738-4cf2-b67c-76b8c04d1f30"],
Cell[162865, 4199, 826, 12, 70, "Output",ExpressionUUID->"d9b8b1de-500b-40fe-8d1d-e2baeba2581d"]
}, Open  ]],
Cell[163706, 4214, 2708, 65, 70, "Input",ExpressionUUID->"2cbf8a02-1750-4f84-9655-d4c11e0dabf9"],
Cell[CellGroupData[{
Cell[166439, 4283, 497, 9, 70, "Input",ExpressionUUID->"98589300-6c8e-46d1-ae6f-2ee444419665"],
Cell[166939, 4294, 840, 13, 70, "Output",ExpressionUUID->"af54154a-52a5-4153-b458-47da1ead0e20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167816, 4312, 469, 9, 70, "Input",ExpressionUUID->"7876b650-4285-4284-ad84-98534c628c64"],
Cell[168288, 4323, 838, 13, 70, "Output",ExpressionUUID->"5b432a31-d249-4e35-a43e-3d9a1a717c02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169163, 4341, 548, 10, 70, "Input",ExpressionUUID->"7fb4e78c-acdd-476d-ab89-a4140a8167e0"],
Cell[169714, 4353, 834, 13, 70, "Output",ExpressionUUID->"e036cacc-0a98-45fc-9ed5-2108a56c6473"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170585, 4371, 455, 9, 70, "Input",ExpressionUUID->"1b7020a5-7fbd-45a1-91bd-97edd395f204"],
Cell[171043, 4382, 836, 13, 70, "Output",ExpressionUUID->"2e16fca9-2ca6-48b2-82f6-ad6b598ce4b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171916, 4400, 513, 10, 70, "Input",ExpressionUUID->"968ae494-c6ab-4280-ab51-e383086fdbf2"],
Cell[172432, 4412, 780, 12, 70, "Output",ExpressionUUID->"a480caa4-e6ac-4650-8a79-8e6560a4c3be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173249, 4429, 432, 9, 70, "Input",ExpressionUUID->"2dc1d53f-0a69-4388-8a14-6fd61852b176"],
Cell[173684, 4440, 789, 11, 70, "Output",ExpressionUUID->"ad97b2ca-00c0-4764-872c-3e9c775ce719"]
}, Open  ]]
}
]
*)



==> anc/IBD_2D_energy_spectra_pions_and_delta.py <==
"""
Energy Spectra and Radiative Corrections in Inverse Beta Decay (IBD)
---------------------------------------------------------------------

This script computes the energy and angular spectra in inverse beta decay
for a variety of next-to-leading order corrections, including
- QED radiative corrections (virtual, real soft and hard, region-specific)
- Recoil, weak magnetism, and nucleon structure corrections

The script provides results with sub-permille accuracy for antineutrino energies below 10 MeV.

Electromagnetic energy: the sum of the positron and photon energies.

Key Functions:
---------------
- polylog2(z):           Polylogarithm of order 2, implemented via the Spence function.
- recoil(...):           Recoil correction.
- WM(...):               Weak magnetism correction.
- FF(...):               Nucleon structure (form factor) correction.
- result_LO(...):        Leading-order IBD spectrum with recoil, weak magnetism, and nucleon structure corrections.
- pions(...):            Pion-induced QED radiative correction to the IBD spectrum.
- pion_Sigma(...):            Sigma function for Delta-induced QED contributions (polylogarithm sums).
- delta_gV_LO(...):      Leading-order Delta contribution to gV.
- delta_gV_NLO(...):     Next-to-leading-order Delta contribution to gV.
- deltas(...):                     Delta contribution in pion-induced QED radiative correction to the IBD spectrum.
- delta_v(...):          Factorizable virtual-photon QED correction.
- f2(...):               QED form factor f2 for nonfactorizable virtual-photon QED correction.
- delta_s(...):          Soft-photon QED correction.
- delta_2_em(...):       Region 2 correction for electromagnetic energy spectrum.
- delta_2p(...):         Region 2 correction for positron energy spectrum.
- delta_1(...):          Outer radiative correction of the angular-independent terms.
- delta_2(...):          Outer radiative correction of the angular-dependent terms.
- result_EM_static(...): QED radiative correction to electromagnetic energy spectrum with phase-space integration in the static limit.
- result_EM(...):        QED radiative correction to electromagnetic energy spectrum.
- result_elastic(...):   QED radiative correction to positron energy spectrum in elastic kinematics.
- result_inelastic(...): Positron energy spectrum in inelastic (radiative) kinematics.
- resultLOphoton(...):   Leading-order result with factorizable radiative corrections for evaluation from positron kinematics.
- result2D(...):         2D distribution in positron energy and angle in radiative IBD.
- result3D(...):         3D distribution in positron energy, angle, and photon energy in radiative IBD.

Usage:
------
When run as a script, the code fetches particle masses and physical constants from SciPy,
sets up example kinematics, and prints out the computed spectra for demonstration.

Functions can be used for further evaluations only after additional tests.

Dependencies:
-------------
- numpy
- scipy.special.spence

Author: Oleksandr Tomalak
Date: 21-08-2026

References:
-----------
- Tomalak, O. (2025, 2026). Theory of inverse beta decay for reactor antineutrinos, arXiv:2512.07956, arXiv:2604.07113, and arXiv:2608.X
"""

import numpy as np
from scipy import constants
from scipy.special import spence

def polylog2(z):
    """
    Compute the polylogarithm of order 2 (dilogarithm), PolyLog[2, z].
    Implemented via the Spence function: PolyLog[2, z] = -spence(1 - z).
    Parameters
    ----------
    z : float or np.ndarray
        Argument of the polylogarithm.
    Returns
    -------
    float or np.ndarray
        PolyLog[2, z].
    """
    # Add a small imaginary part to avoid a branch cut for real z > 1
    return spence(1 - z + 1e-12j).real

def recoil(mp, mn, me, gV, gA, E0, Enu, Q2):
    """
    Compute the recoil correction.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    E0 : float
        Maximum electron energy in neutron decay (GeV).
    Enu : float
        Antineutrino energy (GeV).
    Q2 : float
        Squared 4-momentum transfer (GeV²).
    Returns
    -------
    float
        Recoil correction (10⁻⁴² cm²/GeV).
    """
    term1 = -(E0 / Enu) * (gV**2 + gA**2)
    term2 = - (gV**2 - gA**2) * (Q2 + me**2) / (4 * Enu**2)
    term3 = ((Q2 + me**2) / (4 * Enu**2) - Q2 / (2 * Enu * E0)) * (gV - gA)**2
    return (mp / np.pi) * (E0 / mn) * (term1 + term2 + term3)

def WM(mp, mn, me, gV, gA, muV, E0, Enu, Q2):
    """
    Compute the weak magnetism correction.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (in GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    muV : float
        Isovector-vector magnetic moment.
    E0 : float
        Maximum electron energy in neutron decay (GeV).
    Enu : float
        Antineutrino energy (GeV).
    Q2 : float
        Squared 4-momentum transfer (GeV²).
    Returns
    -------
    float
        Weak magnetism correction (10⁻⁴² cm²/GeV).
    """
    term1 = E0 / mn * (Q2 + me**2) / (2 * Enu**2)
    term2 = - Q2 / (mn * Enu)
    return (mp / np.pi) * (term1 + term2) * gA * (muV - 1)

def FF(mp, me, gV, gA, rV2, rA2, E0, Enu, Q2, hc):
    """
    Compute the nucleon structure (form factor) correction.
    Parameters
    ----------
    mp, me : float
        Masses of proton and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    E0 : float
        Maximum electron energy in neutron decay (GeV).
    Enu : float
        Antineutrino energy (GeV).
    Q2 : float
        Squared 4-momentum transfer (GeV²).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    Returns
    -------
    float
        Nucleon structure correction (10⁻⁴² cm²/GeV).
    """
    term1 = (1 - E0 / Enu) * (gA**2 * rA2 + gV**2 * rV2)
    term2 = - (Q2 + me**2) / (4 * Enu**2) * (gV**2 * rV2 - gA**2 * rA2)
    return - hc**-2 * (mp / np.pi) * (term1 + term2) * Q2 / 3

def result_LO(mp, mn, me, gV, gA, rV2, rA2, muV, Enu, Ee, hc, GF, Vud):
    """
    Compute the leading-order positron spectrum for inverse beta decay, 
    including recoil, weak magnetism, and nucleon structure corrections.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Positron energy (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).⁻²
    Vud : float
        CKM matrix element.
    Returns
    -------
    float
        Differential cross section (10⁻⁴² cm²/GeV).
    """
    En = mp + Enu - Ee
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Q2 = mp**2 - mn**2 - 2 * mp * (mp - En)

    prefactor = 1e16 * hc**2 * GF**2 * Vud**2

    term1 = ((gV**2 + gA**2) * (Enu - E0) / Enu - (me**2 + Q2) / (4 * Enu**2) * (gV**2 - gA**2)) * mp / np.pi
    term2 = recoil(mp, mn, me, gV, gA, E0, Enu, Q2)
    term3 = WM(mp, mn, me, gV, gA, muV, E0, Enu, Q2)
    term4 = FF(mp, me, gV, gA, rV2, rA2, E0, Enu, Q2, hc)

    return prefactor * (term1 + term2 + term3 + term4)

def pions(mpi, mp, mn, me, gV, gA, E_nu, E_e, hc, GF, Vud, alpha, Zpi, c4):
    """
    Compute the pion-induced QED radiative correction in IBD.
    Parameters
    ----------
    mpi : float
        Pion mass (GeV).
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    E_nu : float
        Antineutrino energy (GeV).
    E_e : float
        Positron energy (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    Zpi : float
        Pion isospin-violating low-energy constant.
    c4 : float
        NLO HBChPT low-energy constant (GeV⁻¹)
    Returns
    -------
    float
        Pion-induced QED contribution to the cross section (10⁻⁴² cm²/GeV).
    """
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Q2 = mp**2 - mn**2 + 2 * mp * (E_nu - E_e)
    beta = np.sqrt(1 + (4 * mpi**2) / Q2)
    
    # Calculate delta_gV (nucleon structure correction from pions)
    term1 =  1 + 2 * gA**2
    
    term2_num = (1 + 3 * gA**2) / 2 + (1 - beta**2) / (2 * beta**2) * gA**2
    term2 = term2_num * beta * np.log(np.abs((beta - 1) / (beta + 1)))
    
    term3 = -np.pi * gA**2 * (Q2 / (4 * mn * mpi) + 
                              mpi / mn * (1 + 1/(4 * beta**2) - 
                                          (beta**2 * np.arcsin(1/beta)) / np.sqrt(beta**2 - 1)))
    
    delta_gV = -(1/2) * (term1 + term2 + term3) * gV
    
    # Calculate the main expression
    factor1 = (1 - E0/E_nu - (me**2 + Q2) / (4 * E_nu**2)) * 2 * gV * delta_gV
    
    term_a = np.pi * gA**2 * np.arcsin(1/beta) * (np.sqrt(Q2) / E_nu) * gA
    term_b = (2 + beta * np.log(np.abs((beta - 1) / (beta + 1)))) * (c4 + 1/(4 * mn) - 11/12 * gA**2/mn) * (Q2 / E_nu) * gA
    term_c = - ((1 + 3 * beta**2)/9 + 
                                          (-5 + beta**4)/(6 * beta) * np.log(np.abs((beta - 1) / (beta + 1))))* (Q2 / (4 * mn* E_nu)) * gA
    
    factor2 = term_a + term_b + term_c
    
    main_term = (factor1 - factor2) * mp / np.pi
    
    prefactor = 1e16 * hc**2 * GF**2 * Vud**2 * Zpi * alpha / np.pi
    
    return prefactor * main_term
    
def pion_Sigma(mpi, Delta0, Q2):
    """
    Compute the Sigma function for delta contributions to the pion-induced QED radiative corrections.
    Parameters
    ----------
    mpi : float
        Pion mass (GeV).
    Delta0 : float
        Delta-nucleon mass splitting (GeV).
    Q2 : float
        Squared 4-momentum transfer (GeV²).
    Returns
    -------
    float
        Sigma function value.
    """
    betaDelta = np.sqrt(Delta0**2 - mpi**2) / Delta0
    beta = np.sqrt(1 + (4 * mpi**2) / Q2)
    gamma = np.sqrt(Q2) / (2 * Delta0)
    
    # First sum: double sum over eta and xi
    sum1 = 0.0
    for eta in [-1, 1]:
        for xi in [-1, 0, 1]:
            arg1 = (1 - eta * gamma) / (1 - xi * beta * gamma)
            arg2 = (eta + gamma) / (xi * betaDelta + gamma)
            sum1 += eta * (polylog2(arg1) + polylog2(arg2))
    
    # Second sum: single sum over eta
    sum2 = 0.0
    for eta in [-1, 1]:
        arg3 = (eta + gamma) / gamma
        sum2 += eta * polylog2(arg3)
    
    # Third sum: single sum over eta
    sum3 = 0.0
    for eta in [-1, 1]:
        arg4 = 1 - eta * gamma
        sum3 += eta * polylog2(arg4)
    
    return np.real(sum1 - sum2 - sum3)
    
def delta_gV_Delta_LO(mpi, h, Delta0, Q2):
    """
    Compute the leading-order delta contribution to the pion-induced QED radiative correction to gV.
    Parameters
    ----------
    mpi : float
        Pion mass (GeV).
    h : float
        Delta-nucleon-pion coupling constant.
    Delta0 : float
        Delta-nucleon mass splitting (GeV).
    Q2 : float
        Squared 4-momentum transfer (GeV²).
    Returns
    -------
    float
        LO delta contribution to the pion-induced QED radiative correction to gV.
    """
    betaDelta = np.sqrt(Delta0**2 - mpi**2) / Delta0
    beta = np.sqrt(1 + (4 * mpi**2) / Q2)
    gamma = np.sqrt(Q2) / (2 * Delta0)
    
    logDelta = (1 / betaDelta) * np.log(np.abs((1 - betaDelta) / (1 + betaDelta)))
    log_beta = (1 / beta) * np.log(np.abs((beta - 1) / (beta + 1)))
    
    Sigma = pion_Sigma(mpi, Delta0, Q2)
    
    term1 = (1 + 2 * beta**2 - 1 / (betaDelta**2 - gamma**2)) * log_beta
    term2 = -(2 - gamma**2 / (betaDelta**2 - gamma**2)) * logDelta
    term3 = 4 * (1 + Sigma / (4 * gamma))
    
    return (2/9) * h**2 * (term1 + term2 + term3)

def delta_gV_Delta_NLO(mpi, h, Delta0, Q2, mn):
    """
    Compute the next-to-leading-order delta contribution to the pion-induced QED radiative correction to gV.
    Parameters
    ----------
    mpi : float
        Pion mass (GeV).
    h : float
        Delta-nucleon-pion coupling constant.
    Delta0 : float
        Delta-nucleon mass splitting (GeV).
    Q2 : float
        Squared 4-momentum transfer (GeV²).
    mn : float
        Neutron mass (GeV).
    Returns
    -------
    float
        NLO delta contribution to the pion-induced QED radiative correction to gV.
    """
    betaDelta = np.sqrt(Delta0**2 - mpi**2) / Delta0
    beta = np.sqrt(1 + (4 * mpi**2) / Q2)
    gamma = np.sqrt(Q2) / (2 * Delta0)
    
    logDelta = (1 / betaDelta) * np.log(np.abs((1 - betaDelta) / (1 + betaDelta)))
    log_beta = (1 / beta) * np.log(np.abs((beta - 1) / (beta + 1)))
    
    Sigma = pion_Sigma(mpi, Delta0, Q2)
    
    term1 = (betaDelta**2 - gamma**2) * Sigma / gamma
    
    term2_num = 2 * beta**2 * betaDelta**2 - gamma**2
    term2_den = betaDelta**2 - gamma**2
    term2 = (term2_num / term2_den + gamma**2 / (betaDelta**2 - gamma**2)**2) * log_beta
    
    term3_part1 = 2 * betaDelta**2 - 0.5 * (betaDelta**2 * gamma**2) / (betaDelta**2 - gamma**2)
    term3_part2 = (gamma**2 * betaDelta**2) / (betaDelta**2 - gamma**2)**2
    term3_part3 = 1.5 * gamma**2 / (betaDelta**2 - gamma**2)
    term3 = -(term3_part1 + term3_part2 + term3_part3) * logDelta
    
    term4 = 5 - betaDelta**2 / (betaDelta**2 - gamma**2)
    
    return (2/9) * (Delta0 / mn) * h**2 * (term1 + term2 + term3 + term4)

def deltas(mpi, mp, mn, me, gV, gA, Enu, Ee, hc, GF, Vud, alpha, Zpi, Delta0, h, g1):
    """
    Compute the delta contribution to pion-induced QED radiative correction to IBD cross sections.
    Parameters
    ----------
    mpi : float
        Pion mass (GeV).
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Positron energy (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    Zpi : float
        Pion isospin-violating low-energy constant.
    Delta0 : float
        Delta-nucleon mass splitting (GeV).
    h : float
        Delta-nucleon-pion coupling constant.
    g1 : float
        Axial-vector coupling constant of delta.
    Returns
    -------
    float
        Pion-induced correction to the cross section (10⁻⁴² cm²/GeV).
     """
    # Kinematic quantities
    # Compute Q2
    Q2 = mp**2 - mn**2 + 2 * mp * (Enu - Ee)
    
    # Beta and gamma factors
    betaDelta = np.sqrt(Delta0**2 - mpi**2) / Delta0
    beta = np.sqrt(1 + (4 * mpi**2) / Q2)
    gamma = np.sqrt(Q2) / (2 * Delta0)
    
    # Logs
    logDelta = (1 / betaDelta) * np.log(np.abs((1 - betaDelta) / (1 + betaDelta)))
    log_beta = (1 / beta) * np.log(np.abs((beta - 1) / (beta + 1)))
    
    # Compute delta_gV (sum of LO, NLO, and extra term)
    delta_gV_LO = delta_gV_Delta_LO(mpi, h, Delta0, Q2)
    delta_gV_NLO = delta_gV_Delta_NLO(mpi, h, Delta0, Q2, mn)
    delta_gV_extra = h**2 * Q2 / (mn * Delta0) * (1 / betaDelta**2) * (1 + (1 - betaDelta**2)/2 * logDelta)
    
    delta_gV = (delta_gV_LO + delta_gV_NLO + delta_gV_extra) * gV
    
    # Compute delta_gA
    delta_gA = h**2 * (5/27) * (g1 / gA) * Q2 / (mn * Delta0) * (1 / betaDelta**2) * (1 + (1 - betaDelta**2)/2 * logDelta) * gA - h**2 * (1/3) * Q2 / (mn * Delta0) * logDelta * gA
    
    # Compute Sigma
    Sigma = pion_Sigma(mpi, Delta0, Q2)
    
    # Main expression
    term1 = (2 * gV * delta_gV + 2 * gA * delta_gA) * (Ee / Enu)
    term2 = -(me**2 + Q2) / (4 * Enu**2) * (2 * gV * delta_gV - 2 * gA * delta_gA)
    term3 = np.sqrt(Q2) / Enu * gA * (2/9) * h**2 * Sigma
    term4 = np.sqrt(Q2) / Enu * gA * (1/9) * np.sqrt(Q2) / mn * h**2 * (gamma**2 / (betaDelta**2 - gamma**2)) * (beta**2 * log_beta - logDelta)
    
    # Combine with prefactor
    prefactor = 1e16 * hc**2 * GF**2 * Vud**2 * Zpi * alpha / np.pi
    main_term = (term1 + term2 + term3 + term4) * (mp / np.pi)
    
    return prefactor * main_term
    
def delta_v(beta):
    """
    Virtual-photon QED correction.
    The renormalization scale is chosen as the electron mass.
    Parameters
    ----------
    beta : float
        Velocity parameter for the positron (v/c).
    Returns
    -------
    float
        Virtual correction term.
    """
    log_term = np.log(np.abs((1 + beta) / (1 - beta)))
    return (
        -3 / 4 +
        (1 / (2 * beta)) * (
            polylog2( (1 + beta) / (2 * beta)) -
            polylog2( (beta - 1) / (2 * beta)) +
            (1 - np.log(np.abs((2 * beta) / (1 - beta)))) * log_term +
            0.5 * log_term**2 -
            np.pi**2 / 2
        )
    )

def f2(beta):
    """
    Form factor f2 for virtual-photon QED correction.
    Parameters
    ----------
    beta : float
        Velocity parameter for the positron (v/c).
    Returns
    -------
    float
        QED form factor f2.
    """
    return (np.sqrt(1 - beta**2) / (4 * beta)) * np.log(np.abs((1 + beta) / (1 - beta)))

def delta_s(beta, me, epsilon):
    """
    Soft-photon QED correction.
    Parameters
    ----------
    beta : float
        Velocity parameter for the positron (v/c).
    me : float
        Positron mass.
    epsilon : float
        Soft-photon energy cutoff.
    Returns
    -------
    float
        Soft correction term.
    """
    term1 = (1 / beta) * (polylog2( (1 - beta) / (1 + beta)) - np.pi**2 / 6)
    term2 = -(1 - (1 / (2 * beta)) * np.log(np.abs((1 + beta) / (1 - beta)))) * np.log(np.abs((4 * epsilon**2) / me**2))
    term3 = (1 / (2 * beta)) * np.log(np.abs((1 + beta) / (1 - beta))) * (1 + np.log(np.abs((np.sqrt(1 - beta**2) * (1 + beta)) / (4 * beta**2))))
    return term1 + term2 + term3 + 1

def delta_2_em(beta):
    """
    Region 2 correction for the electromagnetic energy spectrum.
    Parameters
    ----------
    beta : float
        Velocity parameter for the positron (v/c).
    Returns
    -------
    float
        Region 2 correction for the electromagnetic energy spectrum.
    """
    return -(1 - (1 / (2 * beta)) * np.log(np.abs((1 + beta) / (1 - beta)))) * np.log(np.abs((1 + beta) / (1 - beta)))

def delta_2p(Enu, Ee, En, mn, me):
    """
    Region 2 correction for the positron energy spectrum.
    Parameters
    ----------
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Positron energy (GeV).
    En : float
        Final-state neutron energy (GeV).
    mn : float
        Neutron mass (GeV).
    me : float
        Positron mass (GeV).
    Returns
    -------
    float
        Region 2 correction for the positron energy spectrum.
    """
    beta = np.sqrt(1 - me**2 / Ee**2)
    beta_x = np.sqrt(1 - mn**2 / En**2)
    rho = np.sqrt(1 - beta**2)
    rho_x = np.sqrt(1 - beta_x**2)

    cos_delta = (Enu**2 - beta**2 * Ee**2 - (En**2 - mn**2)) / (2 * beta * Ee * np.sqrt(En**2 - mn**2))
    
    A = 1 - beta * beta_x * cos_delta
    B = np.sqrt(A**2 - rho**2 * rho_x**2)

    log1 = np.log(np.abs((1 + beta_x) / (1 - beta_x)))
    log2 = np.log(np.abs((1 + beta) / (1 - beta)))

    term1 = -1 - (1 - 1 / (2 * beta_x)) * log1 - (1 / (2 * beta)) * log2
    term2 = (1 - beta * beta_x * cos_delta) / (2 * B) * np.log(np.abs((A + B) / (A - B)))

    L = np.log(np.abs((1 + beta) / (1 - beta)))
    P1 = polylog2( ((-1 + cos_delta) * (-1 + beta) * beta_x) / (beta - cos_delta * beta_x + B))
    P2 = polylog2( -(((-1 + cos_delta) * (1 + beta) * beta_x) / (beta - cos_delta * beta_x + B)))
    P3 = polylog2( -(((-1 + cos_delta) * (-1 + beta) * beta_x) / (-beta + cos_delta * beta_x + B)))
    P4 = polylog2( ((-1 + cos_delta) * (1 + beta) * beta_x) / (-beta + cos_delta * beta_x + B))

    term3 = (1 / beta) * (
        0.5 * L**2 +
        L * np.log(np.abs((2 * beta * (beta_x + 1)) / ((beta + 1) * beta_x * (cos_delta + 1)))) -
        P1 + P2 - P3 + P4
    )

    return term1 + term2 + term3

def delta_1(beta):
    """
    Outer radiative correction of the angular-independent terms.
    Parameters
    ----------
    beta : float
        Velocity parameter for the positron (v/c).
    Returns
    -------
    float
        Outer radiative correction of the angular-independent terms.
    """
    log_term = np.log((1 + beta) / (1 - beta))
    
    term1 = 7/2
    term2 = (7 + 3 * beta**2) / (8 * beta) * log_term
    term3 = 2 * (1/(2 * beta) * log_term - 1) * np.log((4 * beta**2) / (1 - beta**2))
    term4 = -1/beta * log_term**2
    term5 = -4/beta * polylog2((2 * beta) / (1 + beta))
    
    return term1 + term2 + term3 + term4 + term5

def delta_2(beta):
    """
    Outer radiative correction of the angular-dependent terms.
    Parameters
    ----------
    beta : float
        Velocity parameter for the positron (v/c).
    Returns
    -------
    float
        Outer radiative correction of the angular-dependent terms.
    """
    log_term = np.log((1 + beta) / (1 - beta))
    sqrt_1pbeta = np.sqrt(1 + beta)
    sqrt_1mbeta = np.sqrt(1 - beta)
    
    term1 = 1
    term2 = (2 * (1 - np.sqrt(1 - beta**2))) / beta**2
    term3 = -(1 - 1/(4 * beta)) * log_term
    term4 = -2 * (1/(2 * beta) * log_term - 1) * np.log(
        0.5 * (1 + 1/beta) * (sqrt_1pbeta + sqrt_1mbeta) / (sqrt_1pbeta - sqrt_1mbeta)
    )
    term5 = 1/16 * (4/beta - 3 - 1/beta**2) * log_term**2
    term6 = -4/beta * polylog2(1 - sqrt_1mbeta/sqrt_1pbeta)
    
    return term1 + term2 + term3 + term4 + term5 + term6

def result_EM_static(mp, mn, me, gV, gA, rV2, rA2, muV, Enu, Ee, epsilon, hc, GF, Vud, alpha, delta_1, delta_2):
    """
    Radiative correction to electromagnetic energy spectrum with phase-space integration in the static limit.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Electromagnetic energy (GeV).
    epsilon : float
        Soft-photon energy cutoff (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    delta_1, delta_2 : callable
        Outer radiative correction2.
    Returns
    -------
    float
        Electromagnetic energy spectrum (10⁻⁴² cm²/GeV).
    """
    En = mp + Enu - Ee
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Q2 = mp**2 - mn**2 - 2 * mp * (mp - En)
    beta0 = np.sqrt(1 - me**2 / Ee**2)
    
    prefactor = 1e16 * hc**2 * alpha / np.pi * GF**2 * Vud**2
    main_term = mp / np.pi * np.real(
        ((gV**2 + gA**2) * Ee / Enu - (me**2 + Q2) / (4 * Enu**2) * (gV**2 - gA**2)) *  delta_1(beta0) - 
        (me**2 + Q2) / (8 * Enu**2) * (gV**2 - gA**2) * (delta_2(beta0) - 3.*delta_1(beta0))
    )
    
    return prefactor * main_term

def result_EM(mp, mn, me, gV, gA, rV2, rA2, muV, Enu, Ee, epsilon, hc, GF, Vud, alpha,
              delta_v, f2, delta_s, delta_2EM):
    """
    Radiative correction to electromagnetic energy spectrum in IBD.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Electromagnetic energy (GeV).
    epsilon : float
        Soft-photon energy cutoff (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    delta_v, f2, delta_s, delta_2EM : callable
        Functions for QED virtual, soft, and region 2.
    Returns
    -------
    float
        Electromagnetic energy spectrum (10⁻⁴² cm²/GeV).
    """
    En = mp + Enu - Ee
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Q2 = mp**2 - mn**2 - 2 * mp * (mp - En)
    beta = np.sqrt(1 - mn**2 / En**2)
    beta0 = np.sqrt(1 - me**2 / Ee**2)

    prefactor = 1e16 * hc**2 * alpha / np.pi * GF**2 * Vud**2
    pi_inv = mp / np.pi / Enu  # reuse multiple times

    term1 = (Ee / 4) * (me**2 / (Ee**2 - (Enu - En * beta)**2) - 1) * pi_inv * (gV**2 + gA**2)
    
    term2_factor = (me**2 / (Ee**2 - (Enu - beta * En)**2) - 1)
    term2a = term2_factor * (En**2 - mn**2 - Ee**2 - (Enu - Ee)**2 + (Enu - beta * En)**2) / (16 * Enu)
    term2b = -(Ee**2 - me**2 - (Enu - beta * En)**2) / (4 * Enu)
    term2 = -(term2a + term2b) * pi_inv * (gV**2 - gA**2)
    
    log_arg1 = (1 + beta0) / (1 - beta0)
    log_term = np.log(np.abs(log_arg1))
    
    term3 = (Ee * (gV**2 + gA**2) + (-(Ee / 2) + (1 - beta0) / beta0 * (En**2 - mn**2 - Enu**2 - Ee**2 + me**2) / (4 * Enu)) * (gV**2 - gA**2)) * pi_inv * log_term
    
    term4_factor = (-(Ee / 4) * (gA**2 + gV**2) + (2 * (En**2 - mn**2 - Enu**2 - Ee**2) - mn * E0 + mp * (Enu - Ee)) / (8 * Enu) * (gV**2 - gA**2))
    term4 = - term4_factor * pi_inv * np.log(np.abs((Ee**2 - (Enu - beta * En)**2) / me**2))
    
    term5 = (Ee / 2) * (gV**2 - gA**2) * pi_inv * np.log(np.abs((Ee + Enu - beta * En) / (Ee - Enu + beta * En)))
    
    delta_log_arg = (2 * me * epsilon) / (Ee**2 - (Enu - beta * En)**2 - me**2)
    
    polylog_sum = (
        polylog2(-1 + (2 * Ee) / me * np.sqrt((1 - beta0) / (1 + beta0))) -
        polylog2(-1 + (2 * Ee) / me * np.sqrt((1 + beta0) / (1 - beta0))) +
        polylog2((Ee - Enu + beta * En) / me * np.sqrt((1 + beta0) / (1 - beta0))) +
        polylog2((Ee + Enu - beta * En) / me * np.sqrt((1 + beta0) / (1 - beta0))) -
        polylog2((Ee + Enu - beta * En) / me * np.sqrt((1 - beta0) / (1 + beta0))) -
        polylog2((Ee - Enu + beta * En) / me * np.sqrt((1 - beta0) / (1 + beta0)))
    )
    
    log_ratio1 = np.log(np.abs((Ee + Enu - beta * En) / (Ee - Enu + beta * En)))
    log_ratio2 = np.log(np.abs((beta0 * Ee + Enu - beta * En) / (beta0 * Ee - Enu + beta * En)))
    
    big_log_term = (
        np.log(np.abs(log_arg1)) *
        (np.log(np.abs((Ee**2 - (Enu - beta * En)**2) / (4 * me**2))) +
         np.log(np.abs((Ee**2 - (Enu - beta * En)**2 - me**2) / (Ee**2 - me**2)))) +
        polylog_sum +
        log_ratio1 * log_ratio2 +
        0.5 * log_term**2
    )
    
    term6 = ((gV**2 + gA**2) * Ee / Enu - (me**2 + Q2) / (4 * Enu**2) * (gV**2 - gA**2)) * mp / np.pi * (
        delta_v(beta0) + delta_s(beta0, me, epsilon) + delta_2EM(beta0) +
        2 * (1 - 1 / (2 * beta0) * log_term) * np.log(np.abs(delta_log_arg)) -
        1 / beta0 * big_log_term
    )
    
    term7 = mp / np.pi * me / Enu * (gV**2 + 3 * gA**2) * f2(beta0)

    return prefactor * (term1 + term2 + term3 + term4 + term5 + term6 + term7)

def result_elastic(mp, mn, me, gV, gA, rV2, rA2, muV, Enu, Ee, epsilon, hc, GF, Vud, alpha,
                   delta_v, f2, delta_s, delta_2p):
    """
    Radiative correction to positron energy spectrum for elastic kinematics in IBD.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Positron energy (GeV).
    epsilon : float
        Soft-photon energy cutoff (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    delta_v, f2, delta_s, delta_2p : callable
        Functions for QED virtual, soft, and region 2.
    Returns
    -------
    float
        Positron energy spectrum (10⁻⁴² cm²/GeV).
    """
    l0 = mp + Enu - Ee
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Delta = mp * Enu - mn * E0
    s = mp**2 + 2 * mp * Enu
    Sigma = (s - (me - mn)**2) * (s - (me + mn)**2)
    Q2 = mp**2 - mn**2 - 2 * mp * (Ee - Enu)
    beta = np.sqrt(1 - me**2 / Ee**2)

    prefactor = 1e16 * hc**2 * alpha / np.pi * GF**2 * Vud**2
    pi_inv = mp / np.pi

    # Break down terms for clarity
    term1 = pi_inv * (gV**2 - gA**2) * (l0**2 - mn**2 - (Enu - Ee * beta)**2) / (8 * Enu**2)

    term2 = pi_inv * (gV**2 - gA**2) * mn**2 / (8 * Enu**2) * np.log(np.abs((l0**2 - (Enu - Ee * beta)**2) / mn**2))

    term3 = -pi_inv * (gV**2 - gA**2) * Ee / (4 * Enu) * np.log(np.abs((1 + beta) / (1 - beta)))

    term4 = pi_inv * (gV**2 - gA**2) * (-me**2 + mn**2 + 2 * Ee * (l0 + Ee) - s) / (8 * beta * Enu**2) * np.log(np.abs((1 + beta) / (1 - beta)))

    sqrt_l0 = np.sqrt(l0**2 - mn**2)
    log1 = np.log(np.abs((l0 - sqrt_l0) / (l0 + sqrt_l0)))
    log2 = np.log(np.abs((l0 + (Enu - Ee * beta)) / (l0 - (Enu - Ee * beta))))
    log3 = np.log(np.abs((l0**2 - (Enu - Ee * beta)**2) / mn**2))

    term5 = pi_inv * ((gV**2 + gA**2) - (Enu - Ee) / (2 * Enu) * (gV**2 - gA**2)) * (
        sqrt_l0 / (2 * Enu) * log1 +
        (Enu - Ee * beta) / (2 * Enu) * log2 +
        l0 / (2 * Enu) * log3
    )

    term6_factor = ((gV**2 + gA**2) + mp / (2 * Enu) * (gV**2 - gA**2))
    term6 = -pi_inv * term6_factor * mn**2 / (s - me**2) * l0 / (2 * Enu) * np.log(np.abs((s + me**2 - 2 * Ee * (l0 + Ee - Enu * beta)) / mn**2))

    term7 = -pi_inv * term6_factor * Delta / (s - me**2) * (l0 + Ee) / (2 * Enu) * np.log(np.abs((Sigma - 4 * (Delta + me**2)**2) / (4 * me**4)))

    term8 = pi_inv * term6_factor * ((l0**2) - s - me**2) / (s - me**2) * Ee / (2 * Enu) * np.log(np.abs((Sigma - 4 * (Delta + me**2)**2) / (4 * me**2 * s)))

    # Complex big term with multiple logs
    log_argA = 1 - (s * np.sqrt(1 - beta)) / (me * mp * np.sqrt(1 + beta))
    log_argB = (16 * me**10) / (s * (np.sqrt(Sigma) - 2 * Delta)**4)
    log_argC = (Sigma - 4 * (Delta + me**2)**2) / (4 * me**4)
    log_argD = (np.sqrt(Sigma) - 2 * me * np.sqrt(s))**2 - 4 * (Delta + me**2)**2
    log_argE = (np.sqrt(Sigma) + 2 * me * np.sqrt(s))**2 - 4 * (Delta + me**2)**2
    log_argF = (np.sqrt(Sigma) + 2 * Delta) / (np.sqrt(Sigma) - 2 * Delta)

    term9_inner = (
        (s - me**2) / s * np.log(np.abs(log_argA)) +
        l0 / (2 * Enu) * np.log(np.abs(log_argB)) -
        Ee / (2 * Enu) * np.log(np.abs(log_argC)) +
        (s - me**2) / s * (l0 + Ee) / Enu * np.log(np.abs((np.sqrt(Sigma) - 2 * Delta) / (2 * me**2))) +
        (mp**2 + me**2 - 2 * mp * Ee) / (2 * mp * Enu) *
        np.log(np.abs((1 - (s * np.sqrt(1 - beta)) / (me * mp * np.sqrt(1 + beta))) *
               (1 - (mp * np.sqrt(1 + beta)) / (me * np.sqrt(1 - beta))))) +
        ((s - me**2) / (2 * me * np.sqrt(s)) * Ee / Enu - me / np.sqrt(s) * l0 / (2 * Enu)) *
        np.log(np.abs(log_argD / log_argE)) +
        (-4 * (Delta + me**2) * (l0 + Ee) / Enu +
         (s + me**2 + 2 * Delta) * (l0 + 2 * Ee) / Enu -
         2 * ((Delta + me**2) * (2 * Delta + me**2) + (Delta - me**2) * s) / np.sqrt(Sigma) * l0 / Enu -
         ((s - me**2) * (np.sqrt(Sigma) - 2 * Delta)) / np.sqrt(Sigma) * (l0 + Ee) / Enu
        ) * np.log(np.abs(log_argF)) / (np.sqrt(Sigma) + 2 * (Delta + me**2))
    )
    term9 = -0.5 * pi_inv * term6_factor * (s - me**2 - mn**2) / (s - me**2) * term9_inner

    poly_arg1 = s / (me * mp) * np.sqrt((1 - beta) / (1 + beta))
    poly_arg2 = (mp * np.sqrt(1 + beta)) / (me * np.sqrt(1 - beta))
    poly_arg3 = (Delta + me**2 - np.sqrt(Sigma) / 2) / me**2
    poly_arg4 = (Delta + me**2 + np.sqrt(Sigma) / 2) / me**2

    term10 = 0.5 * pi_inv * (
        Ee / Enu * (gV**2 + gA**2) - (Q2 - me**2) / (4 * Enu**2) * (gV**2 - gA**2)
    ) * (polylog2(poly_arg1) + polylog2(poly_arg2) - polylog2(poly_arg3) - polylog2(poly_arg4))

    term11 = 2 * pi_inv * (1 - 1 / (2 * beta) * np.log(np.abs((1 + beta) / (1 - beta)))) * (
        ((1 - beta) / 2 * Ee / Enu - (me**2 + Q2) / (4 * Enu**2)) * (gV**2 - gA**2) +
        ((gV**2 + gA**2) * Ee / Enu - (me**2 + Q2) / (4 * Enu**2) * (gV**2 - gA**2)) *
        np.log(np.abs((l0 + np.sqrt(l0**2 - mn**2)) / ((Enu - beta * Ee)**2 - l0**2 + mn**2) * 2 * epsilon))
    )

    term12 = pi_inv * ((gV**2 + gA**2) * Ee / Enu - (me**2 + Q2) / (4 * Enu**2) * (gV**2 - gA**2)) * (
        delta_v(beta) + delta_s(beta, me, epsilon) + delta_2p(Enu, Ee, l0, mn, me)
    )

    term13 = pi_inv * me / Enu * (gV**2 + 3 * gA**2) * f2(beta)

    return prefactor * (term1 + term2 + term3 + term4 + term5 + term6 + term7 + term8 + term9 + term10 + term11 + term12 + term13)

def result_inelastic(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, hc, GF, Vud, alpha):
    """
    Positron energy spectrum for inelastic (radiative) kinematics in IBD.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    E_nu : float
        Antineutrino energy (GeV).
    E_e : float
        Positron energy (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    Returns
    -------
    float
        Inelastic positron energy spectrum (10⁻⁴² cm²/GeV).
    """
    pi = np.pi
    
    l0 = mp + E_nu - E_e
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Delta = mp * E_nu - mn * E0
    s = mp**2 + 2 * mp * E_nu
    Sigma = (mp**2 + 2*mp*E_nu - (me - mn)**2) * (mp**2 + 2*mp*E_nu - (me + mn)**2)
    Q2 = mp**2 - mn**2 - 2 * mp * (E_e - E_nu)
    beta = np.sqrt(1 - (me**2)/(E_e**2))
    
    term1 = (mp/pi) * E_e/(2*E_nu) * beta * (gV**2 - gA**2)
    term2 = -(mp/pi) * E_e/(2*E_nu) * (gV**2 - gA**2) * np.log(np.abs((1 + beta)/(1 - beta)))
    term3 = (mp/pi) * (mn**2)/(8 * E_nu**2) * (gV**2 - gA**2) * np.log(np.abs((l0**2 - (E_nu - E_e*beta)**2)/(l0**2 - (E_nu + E_e*beta)**2)))
    
    factor4 = (gV**2 + gA**2) - (E_nu - E_e)/(2*E_nu) * (gV**2 - gA**2)
    term4_part1 = ((E_nu - l0 + E_e*beta)/(2*E_nu)) * np.log(np.abs((E_nu - l0 + E_e*beta)/(E_nu + l0 + E_e*beta)))
    term4_part2 = -((E_nu - l0 - E_e*beta)/(2*E_nu)) * np.log(np.abs((E_nu - l0 - E_e*beta)/(E_nu + l0 - E_e*beta)))
    term4_part3 = (l0/E_nu) * np.log(np.abs((E_nu + l0 - E_e*beta)/(E_nu + l0 + E_e*beta)))
    term4 = (mp/pi) * factor4 * (term4_part1 + term4_part2 + term4_part3)
    
    factor5 = ((gV**2 + gA**2) + (mp/(2*E_nu)) * (gV**2 - gA**2))
    term5 = (mp/pi) * (mn**2)/(s - me**2) * (l0/(2*E_nu)) * factor5 * np.log(np.abs((me**2 + s - 2*E_e*(E_e + l0 + E_nu*beta)) / (me**2 + s - 2*E_e*(E_e + l0 - E_nu*beta))))
    
    term6 = -(mp/pi) * ((s - me**2 - mn**2)/(2*s)) * factor5 * np.log(np.abs((1 - (s*np.sqrt(1-beta))/(me*mp*np.sqrt(1+beta))) / (1 - (s*np.sqrt(1+beta))/(me*mp*np.sqrt(1-beta)))))
    
    term7_factor = (mp**2 + me**2 - 2*mp*E_e)/(4*mp*E_nu)
    term7_log_arg = ((1 - (s*np.sqrt(1-beta))/(me*mp*np.sqrt(1+beta))) * (1 - (mp*np.sqrt(1+beta))/(me*np.sqrt(1-beta)))) / ((1 - (mp*np.sqrt(1-beta))/(me*np.sqrt(1+beta))) * (1 - (s*np.sqrt(1+beta))/(me*mp*np.sqrt(1-beta))))
    term7 = -(mp/pi) * term7_factor * ((s - me**2 - mn**2)/(s - me**2)) * factor5 * np.log(np.abs(term7_log_arg))
    
    poly_arg1 = (s*np.sqrt(1-beta)) / (me*mp*np.sqrt(1+beta))
    poly_arg2 = (mp*np.sqrt(1+beta)) / (me*np.sqrt(1-beta))
    poly_arg3 = (s*np.sqrt(1+beta)) / (me*mp*np.sqrt(1-beta))
    poly_arg4 = (mp*np.sqrt(1-beta)) / (me*np.sqrt(1+beta))
    
    poly_sum = polylog2(poly_arg1) + polylog2(poly_arg2) - polylog2(poly_arg3) - polylog2(poly_arg4)
    
    term8_factor = (E_e/E_nu)*(gV**2 + gA**2) - ((Q2 - me**2)/(4*E_nu**2))*(gV**2 - gA**2)
    term8 = (mp/pi) * term8_factor * 0.5 * poly_sum
    
    log_arg = ((E_nu + beta*E_e)**2 - l0**2 + mn**2) / ((E_nu - beta*E_e)**2 - l0**2 + mn**2)
    term9_factor = 1 - (1/(2*beta)) * np.log(np.abs((1+beta)/(1-beta)))
    term9_inner = -beta * (E_e/E_nu) * (gV**2 - gA**2) + ((gV**2 + gA**2)*(E_e/E_nu) - (me**2 + Q2)/(4*E_nu**2) * (gV**2 - gA**2)) * np.log(np.abs(log_arg))
    term9 = 2 * (mp/pi) * term9_factor * term9_inner
   
    return 1e16 * hc**2 * alpha/pi * GF**2 * Vud**2 * (term1 + term2 + term3 + term4 + term5 + term6 + term7 + term8 + term9)
    
def resultLOphoton(mp, mn, me, gV, gA, rV2, rA2, muV, Enu, l0, epsilon, hc, GF, Vud, alpha):
    """
    Leading-order result with factorizable radiative corrections for evaluation 
    of distributions from positron kinematics, 
    including recoil, weak magnetism, and nucleon structure corrections.
    
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    Enu : float
        Antineutrino energy (GeV).
    l0 : float
        Positron energy variable (GeV).
    epsilon : float
        Soft-photon energy cutoff (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    
    Returns
    -------
    float
        Leading-order cross section with radiative corrections (10⁻⁴² cm²/GeV).
    """
    En = mp + Enu - l0
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Q2 = mp**2 - mn**2 - 2 * mp * (mp - En)
    beta0 = np.sqrt(1 - me**2 / l0**2)
    
    prefactor = 1e16 * hc**2 * GF**2 * Vud**2
    
    # Main term with radiative corrections
    term1 = ((gV**2 + gA**2) * l0 / Enu - (me**2 + Q2) / (4 * Enu**2) * (gV**2 - gA**2)) * mp / np.pi
    term1_corr = term1 * (1 + alpha / np.pi * (delta_v(beta0) + delta_s(beta0, me, epsilon) + 
                                               delta_2p(Enu, l0, En, mn, me)))
    
    # Subtract the leading term to avoid double counting
    term2 = -((gV**2 + gA**2) * l0 / Enu) * mp / np.pi
    
    term3 = ((gV**2 + gA**2) * (1 - E0 / Enu)) * mp / np.pi
    
    term4 = (alpha / np.pi) * mp / np.pi * me / Enu * (gV**2 + 3 * gA**2) * \
            np.sqrt(1 - beta0**2) / (4 * beta0) * np.log(np.abs((1 + beta0) / (1 - beta0)))
    
    term5 = recoil(mp, mn, me, gV, gA, E0, Enu, Q2)
    term6 = WM(mp, mn, me, gV, gA, muV, E0, Enu, Q2)
    term7 = FF(mp, me, gV, gA, rV2, rA2, E0, Enu, Q2, hc)
    
    return prefactor * (term1_corr + term2 + term3 + term4 + term5 + term6 + term7)

def result2D(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, f, hc, GF, Vud, alpha):
    """
    2-dimensional differential cross section in positron energy and angle for radiative IBD.
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    E_nu : float
        Antineutrino energy (GeV).
    E_e : float
        Positron energy (GeV).
    f : float
        Variable for the positron scattering angle (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
        
    Returns
    -------
    float
        2D differential cross section (10⁻⁴² cm²/GeV²).
    """
    pi = np.pi

    l0 = mp + E_nu - E_e
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    Delta = mp * E_nu - mn * E0
    s = mp**2 + 2 * mp * E_nu
    Sigma = (s - (me - mn)**2) * (s - (me + mn)**2)
    Q2 = mp**2 - mn**2 - 2 * mp * (E_e - E_nu)
    beta = np.sqrt(1 - me**2 / E_e**2)

    cosDelta = (E_nu**2 - (E_e**2 - me**2) - f**2) / (2 * f * np.sqrt(E_e**2 - me**2))
    l2 = l0**2 - f**2

    g = (f * cosDelta - beta * l0)**2 + (1 - beta**2) * f**2 * (1 - cosDelta**2)

    # Components split for clarity:
    term1 = -((f * beta) / g) * E_nu * (beta * l0 - f * cosDelta
            - f * (f - beta * l0 * cosDelta) / (2 * beta * E_e) * (1 - mn**2 / l2)) * (gV**2 + gA**2)

    term2 = (f/2
             - (f * beta) / (2 * g) * mp * (beta * l0 - f * cosDelta)
             - f/4 * (1 - mn**2 / l2)
             + f**2 / g * mp * (f - beta * l0 * cosDelta) / (4 * E_e) * (1 - mn**2 / l2)) * (gV**2 - gA**2)

    term3 = (-(E_nu/2) * (gV**2 + gA**2) + (E_nu - E_e)/4 * (gV**2 - gA**2)) * np.log(np.abs((l0 + f)/(l0 - f)))

    term4 = -f / (4 * beta) * (gV**2 - gA**2) * np.log(np.abs((1 + beta)/(1 - beta)))

    sqrt_g = np.sqrt(g)
    log_arg = (l0 - beta * f * cosDelta - sqrt_g) / (l0 - beta * f * cosDelta + sqrt_g)

    term5_num = (E_nu * (4 * g * E_e**2 + beta * E_e * (beta * l0 - f * cosDelta) * (l2 - mn**2)
                - 2 * f * me**2 * (f - beta * cosDelta * l0)) * (gV**2 + gA**2)
                + ((mp / (2 * E_nu)) * E_nu * (4 * g * E_e**2 + beta * E_e * (beta * l0 - f * cosDelta) * (l2 - mn**2)
                - 2 * f * me**2 * (f - beta * cosDelta * l0)) + (mn * E0 - mp * E_nu) * E_e * g) * (gV**2 - gA**2))

    term5 = -f / (4 * g**(3/2) * E_e**2) * np.log(np.abs(log_arg)) * term5_num

    term6 = -2 * (1 - 1/(2*beta) * np.log(np.abs((1 + beta)/(1 - beta)))) * (2*f) / (l2 - mn**2) * (
                E_nu * E_e * (gV**2 + gA**2) + ((E_e - E_nu)**2 - f**2 - me**2) / 4 * (gV**2 - gA**2)
            )

    prefactor = 1e16 * hc**2 * alpha / pi * GF**2 * Vud**2 * mp / (pi * E_nu**2)

    return prefactor * (term1 + term2 + term3 + term4 + term5 + term6)
    
def result3D(mp, mn, me, gV, gA, rV2, rA2, muV, Enu, Ee, Egamma, f, hc, GF, Vud, alpha):
    """
    3-dimensional distribution in positron energy, angle, and photon energy for radiative IBD.
    
    Parameters
    ----------
    mp, mn, me : float
        Masses of proton, neutron, and positron (GeV).
    gV, gA : float
        Vector and axial-vector coupling constants.
    rV2, rA2 : float
        Squared isovector-vector and axial-vector radii (fm²).
    muV : float
        Isovector-vector magnetic moment.
    Enu : float
        Antineutrino energy (GeV).
    Ee : float
        Positron energy (GeV).
    Egamma : float
        Photon energy (GeV).
    f : float
        Variable for the positron scattering angle (GeV).
    hc : float
        Reduced Planck constant times speed of light (GeV·fm).
    GF : float
        Fermi coupling constant (GeV⁻²).
    Vud : float
        CKM matrix element.
    alpha : float
        Fine-structure constant.
    
    Returns
    -------
    float
        3D differential cross section (10⁻⁴² cm²/GeV²).
    """
    pi = np.pi
    
    l0 = mp + Enu - Ee
    E0 = (mn**2 + me**2 - mp**2) / (2 * mn)
    beta = np.sqrt(1 - me**2 / Ee**2)
    theta = me / Ee
    l2 = l0**2 - f**2
    
    sigma = (me / Ee) * (Enu**2 - f**2 - Ee**2 + me**2) * (l2 - mn**2 - 2 * Egamma * l0) + 4 * Egamma * me * f**2
    
    d = (beta**2 * me**2 * Enu**2 * 
         ((l2 - mn**2)**2 + 4 * Egamma**2 * l2 - 4 * l0 * Egamma * (l2 - mn**2)) * 
         (1 - ((Enu**2 + beta**2 * Ee**2 - f**2) / (2 * beta * Enu * Ee))**2) + 
         sigma**2 / 4)
    
    sqrt_d = np.sqrt(d)
    log_term = np.log(np.abs((1 + beta) / (1 - beta)))
    
    # (gV^2 + gA^2) part
    term1_a = -((Egamma * Enu * f**4 * theta**2 * me**2 * sigma * (Ee + Egamma)) / d**(3/2))
    term1_b = (Enu * f**2 * theta) / sqrt_d * ((Ee + Egamma)**2 + Ee**2)
    term1_c = -((Ee + Egamma) * Enu) / (2 * Egamma)
    sum_couplings = (term1_a + term1_b + term1_c) * (gV**2 + gA**2)
    
    # (gV^2 - gA^2) part
    term2_a = ((theta**2 * f**4 * me**2 * sigma * Egamma) / (2 * d**(3/2)) - 
               (f**2 * me) / (2 * sqrt_d) * (Ee + Egamma) / Ee) * (mp * (Enu - Ee - Egamma) - mn * E0 + me**2)
    term2_b = (Enu - Ee - Egamma) / 4
    term2_c = (f**2 * theta) / (4 * sqrt_d) * (((Enu - Ee)**2 - f**2) * Ee + me**2 * (2 * Egamma - Ee))
    term2_d = -((Enu - Ee)**2 - f**2 - me**2) / (8 * Egamma)
    diff_couplings = (term2_a + term2_b + term2_c + term2_d) * (gV**2 - gA**2)
    
    prefactor = 1e16 * hc**2 * alpha / pi * GF**2 * Vud**2 * mp / (pi * Enu**2) * (1 / Egamma)
    
    return prefactor * np.real(sum_couplings + diff_couplings)

def main():
    """
    Demonstration and test routine for inverse beta decay (IBD) spectra and radiative corrections.

    This function retrieves fundamental physical constants (such as particle and lepton masses, coupling constants,
    radii, magnetic moments, and other parameters) from scipy.constants, sets up example kinematic variables
    (neutrino and positron energies, angular variables, soft-photon cutoff), and computes a variety of spectra for
    IBD using the provided theoretical functions.

    Specifically, it performs the following tasks:
    - Sets up all necessary physical constants for IBD calculations, including:
        * mp, mn, me: Masses of proton, neutron, and positron (GeV)
        * GF: Fermi coupling constant (GeV⁻²)
        * hc: Reduced Planck constant times speed of light (GeV·fm)
        * alpha: Fine-structure constant
        * muV: Isovector-vector magnetic moment
        * Vud: CKM matrix element
        * gV, gA: Vector and axial-vector coupling constants
        * rV2, rA2: Squared isovector-vector and axial-vector radii (fm²)
    - Sets up kinematic variables for antineutrino and positron energies, angular variable, and soft-photon energy cutoff.
    - Computes and prints:
        * The 3D (positron energy, angle, and photon energy) differential cross section in radiative IBD (via result3D)
        * The leading-order positron energy spectrum with factorizable radiative corrections for evaluation from positron kinematics, with recoil, weak magnetism, and nucleon structure corrections (via resultLOphoton)
        * The 2D (positron energy and angle) differential cross section in radiative IBD (via result2D)
        * The inelastic positron energy spectrum (via result_inelastic)
        * The QED radiative correction to elastic positron energy spectrum (via result_elastic)
        * The QED radiative correction to electromagnetic energy spectrum with phase-space integration in the static limit (via result_EM_static)
        * The QED radiative correction to electromagnetic energy spectrum (via result_EM)       
        * The pion-induced QED contribution to energy spectra (via pions)
        * The delta correction to pion-induced QED contribution to energy spectra (via deltas)
        * The leading-order positron energy spectrum with recoil, weak magnetism, and nucleon structure corrections (via result_LO)

    The function is intended as a demonstration: it prints out the computed spectra for the chosen example kinematics.
    The output allows users to verify the correctness and behavior of the theoretical routines provided in the script.

    Note:
        - The function expects all the required calculation functions (result3D, resultLOphoton, result2D, result_inelastic, result_elastic,
          result_EM_static, result_EM, result_LO, pions, deltas, delta_v, f2, delta_s, delta_2p, delta_2_em, delta_1, delta_2) to be defined in the same module.
        - The function does not return any value; it outputs results to standard output.

    Example:
        When run as a script, this function prints the computed cross sections for typical IBD kinematics
        and serves as a test of the physical routines in the module.
    """
    mp = constants.physical_constants['proton mass energy equivalent in MeV'][0]/1000       # proton mass in GeV
    mn = constants.physical_constants['neutron mass energy equivalent in MeV'][0]/1000      # neutron mass in GeV
    mpi = 139.57039/1000      												# pion mass in GeV
    me = constants.physical_constants['electron mass energy equivalent in MeV'][0]/1000     # positron mass in GeV
    GF = constants.physical_constants['Fermi coupling constant'][0]                         # Fermi coupling constant in GeV⁻²
    hc = constants.physical_constants['reduced Planck constant times c in MeV fm'][0]/1000  # GeV·fm (Reduced Planck constant times speed of light)
    alpha = 1./(1./constants.physical_constants['fine-structure constant'][0]+1./(3.*np.pi))# fine-structure constant
    muV = constants.physical_constants['proton mag. mom. to nuclear magneton ratio'][0] - constants.physical_constants['neutron mag. mom. to nuclear magneton ratio'][0]                                                                          # isovector-vector magnetic moment
    Vud = 0.97348                                                                           # CKM matrix element
    gV = 1.02499                                                                            # gV coupling constant
    lambdaA = 1.27559									    # ratio of gA/gV coupling constants
    gA = lambdaA * gV                                                                       # gA coupling constant
    rV2 = 0.578                                                                             # squared isovector-vector radius in fm²
    rA2 = 0.48                                                                              # squared axial-vector radius in fm²
    E_nu = 0.005                                                                            # antineutrino energy in GeV
    E_e = 0.002                                                                             # positron energy in GeV
    E_gamma = 0.0016965                                                            # photon energy in GeV
    f = 0.0035                                                                              # variable f in GeV
    epsilon = 1e-10                                                                         # soft-photon energy cutoff in GeV
    Zpi = 0.8										# pion isospin-violating low-energy constant
    c4 = 1.29										# NLO HBChPT low-energy constant (GeV⁻¹)
    h = 1.63										# Delta-nucleon-pion coupling constant
    g1 = -3.08										# Axial-vector coupling constant of delta
    Delta0 = 0.293										# Delta-nucleon mass splitting (GeV)
    

    result = resultLOphoton(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, E_gamma, hc, GF, Vud, alpha)
    print(f"Leading-order result with factorizable radiative corrections for evaluation from positron kinematics, with recoil, weak magnetism, and nucleon structure corrections: {result}")
    result = result3D(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, E_gamma, f, hc, GF, Vud, alpha)
    print(f"3D distribution: {result}")
    result = result2D(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, f, hc, GF, Vud, alpha)
    print(f"2D distribution: {result}")
    result = result_inelastic(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, hc, GF, Vud, alpha)
    print(f"Positron energy spectrum, inelastic kinematics: {result}")
    E_e = 0.00368                                                                           # positron energy in GeV
    result = result_elastic(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, epsilon, hc, GF, Vud, alpha, delta_v, f2, delta_s, delta_2p)
    print(f"Radiative correction to positron energy spectrum, elastic kinematics: {result}")
    result = result_EM(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, epsilon, hc, GF, Vud, alpha, delta_v, f2, delta_s, delta_2_em)
    print(f"Radiative correction to electromagnetic energy spectrum: {result}")
    result = result_EM_static(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, epsilon, hc, GF, Vud, alpha, delta_1, delta_2)
    print(f"Radiative correction to electromagnetic energy spectrum with phase-space integration in the static limit: {result}")
    result = pions(mpi, mp, mn, me, gV, gA, E_nu, E_e, hc, GF, Vud, alpha, Zpi, c4)
    print(f"Pion-induced QED contribution to cross sections: {result}")
    result = deltas(mpi, mp, mn, me, gV, gA, E_nu, E_e, hc, GF, Vud, alpha, Zpi, Delta0, h, g1)
    print(f"Delta contribution to pion-induced QED corrections: {result:.6e}")
    result = result_LO(mp, mn, me, gV, gA, rV2, rA2, muV, E_nu, E_e, hc, GF, Vud)
    print(f"Leading-order result with recoil, weak magnetism, and nucleon structure corrections: {result}")

if __name__ == "__main__":
    main()
